Parameter-Specific Bias Diagnostics in Random-Effects Panel Data Models

The Hausman specification test assesses the random-effects specification by comparing random-effects and fixed-effects estimators. This note uses the diagnostic of Karl and Zimmerman (2021) to give a coefficient-specific sensitivity summary from one fitted mixed model. The diagnostic measures alignment between fitted random effects and the weights used to estimate a coefficient or contrast. Its value need not equal finite-sample bias: fitted effects are shrunken, and response-dependent covariance estimates introduce an additional weighted-error term. We explain this distinction, describe simulations that refit the covariance parameters and retain the latent-effect and weighted-error contributions, and illustrate the calculations with gasoline-demand data and a multiple-membership value-added model. Connecting the diagnostic to established generalized least squares sensitivity analysis, including Vasnev's (2010) balanced-panel results, we identify it as the negative derivative of a coefficient or contrast with respect to the log scale of the random-effects covariance. With fitted covariance shapes held fixed, integrating the diagnostic over this log scale, upward from the fitted model, gives the random-effects estimate minus the fixed-effects estimate for a contrast estimable under both models. We also discuss conditioning on stochastic regressors and the additional assumptions needed for calibrated inference.

==> anc/README.md <==
# Reproduction files for Parameter-Specific Bias Diagnostics

These files accompany the October 2026 revision. They support the reported
calculations; they do not turn the internal diagnostic into a bias correction.

## Software

This ancillary bundle includes the four paper-specific analysis and simulation
scripts, public Gasoline data, and aggregate results. Full R package source trees,
package datasets, manuals, tests, and compiled extensions are not included.

Install the recorded versions of mixedbiastest (1.1.0), GPvam (3.4-0), lme4
(2.0-6), Matrix (1.7-5), and plm (2.6-7) separately before running the relevant
scripts. mixedbiastest 1.1.0 and GPvam 3.4-0 are prepared revisions used for these
calculations; this bundle does not assert that CRAN has accepted them. If those
versions are not yet available through CRAN, their separate author-provided
release archives are required. Older versions lack the simulation API or its
validated metadata and cannot substitute for exact replay. The accompanying
software_requirements.json records the two principal package versions.

Package pages: https://CRAN.R-project.org/package=mixedbiastest and
https://CRAN.R-project.org/package=GPvam. Package licenses apply separately
to the installed software. GPvam requires a suitable R compilation toolchain
when installed from its separate source archive.

The recorded calculations used R 4.6.1, lme4 2.0-6, Matrix 1.7-5 and plm 2.6-7
for Gasoline; GPvam validation used the R-devel build recorded in its
sessionInfo file. Versions and seeds matter for exact random-number replay.
Python calculations used Python 3.13, NumPy, SciPy, pandas and Matplotlib;
the full versions are in the path verification file.

## Gasoline

From the repository root or extracted ancillary root:

    Rscript --vanilla analysis/reproduce_gasoline.R

This recreates the FE and two RE fits, 100,000 fitted-effect permutations,
and 2,000 conditional response refits. Output defaults to
analysis/results/gasoline_recomputed/. The two seeds are 20261022 and 20261023.
All original 2,000 refits converged. The supplied simulation CSVs retain every
replicate and fit status, not only the rounded table.

The data are all 342 observations in plm::Gasoline: 18 countries and 19 years,
1960-1978. The original empirical source is Baltagi and Griffin (1983);
see the paper references and the retained package data documentation.
analysis/data/gasoline.csv is a public-data export, not private student data.

For the frozen-covariance path:

    python analysis/gasoline_path.py

This reads the supplied CSV and reference JSON and writes the path, identity
checks and gasoline_paths.pdf in analysis/results/gasoline_path_recomputed/.
The supplied results and checksums are preserved. Optional --output and --figure
arguments select other output paths. It does not import KZ2 code or fit a
calibrated confidence band. The reference fit was originally exported with
lme4 1.1-37 and stricter optimizer tolerances; the new lme4 2.0-6 fit agrees
with the retained coefficients to numerical precision.

The response-refit simulation fixes the original fitted random effects and
design and redraws centered Gaussian residuals. It refits REML covariance
parameters on every draw. It estimates conditional errors under that scenario,
not population bias identified from the observed panel. The paired control
variate uses the original fixed GLS weights and the same simulated residual.
The software withholds control-variate summaries if any refit fails.

## Value-added model

The original student-level input is private and is not supplied. The GPvam
package's example/benchmark datasets are different data and cannot reproduce
this paper's student analysis.

    Rscript --vanilla analysis/reproduce_vam.R INPUT.csv OUTPUT_DIR

An optional third argument selects an R package library. The input must have
teacher, year, student, y, Race_Ethnicity and Gender columns and the original
factor labels. The script divides original y by two, fits explicit ML and
REML CP models, checks convergence, and writes aggregate results only.
There were 2,834 students, 304 teacher-by-year effects and 6,236 observed
scores in the original analysis. Each fit used 99,999 individual-coefficient
permutations and 999,999 contrast permutations with the documented seeds.

The coefficient and permutation results in results/vam were generated with
GPvam 3.3-1, as their original session information records. They are preserved,
not relabeled as a fresh run under 3.4-0. Baseline checks against 3.3-2 reproduced the ML and REML CP fits.
Checks against 3.4-0 reproduced the ML application coefficients, standard errors
and diagnostic to numerical precision; a new real-data REML fit was not run. The supplied reproduction script now requires 3.4-0.

The new conditional response-refit calculation uses GPvam 3.4-0:

    Rscript --vanilla analysis/vam_refit_simulation.R INPUT.csv OUTPUT_DIR PACKAGE_LIBRARY 100 20261025

PACKAGE_LIBRARY is the directory containing the installed GPvam package.
The script runs two independent L'Ecuyer-CMRG streams sequentially by default,
50 draws each. Stream 2 comes from parallel::nextRNGStream; the master seed
is 20261025. Optional final arguments 1, 2 and aggregate allow externally
managed, bounded workers with the same draws. Reproduction does not require
parallel execution. Aggregate mode still takes all five positional arguments;
INPUT is unused, and NSIM and SEED must match the saved shards. Use a fresh
output directory to preserve prior results.

The generating values are the original CP/R-side ML fit: observed covariates,
teacher histories, missing-score pattern, fitted coefficients and shrunken
teacher predictions remain fixed. Each draw samples correlated Gaussian
residuals from the original fitted within-student covariance and refits all
covariance parameters by ML with tol1=1e-9 and max.iter.EM=5000. This does not
regenerate classroom assignment or recover unobserved teacher effects.
The original and new analyses both divide original scores by two.

The prespecified primary contrast is White minus Hispanic. The output also
retains all eight coefficients, each raw component, the paired control
variates, recomputed internal diagnostics, fit statuses, counts and Monte
Carlo SEs. The pooled MCSE uses individual draws across both streams, including
covariance between contributions in each total. If any refit fails, the
control-variate means and MCSEs are withheld for the entire run. The supplied
results record the actual success count and numerical identity discrepancies.

This conditional experiment can assess the weighted-error contribution;
it is not an estimate of population assignment bias or a generally justified
coefficient correction. Fixed generating predictions retain shrinkage, and
uncertainty in the chosen generating values is not propagated. GPvam also
supports the other persistence types documented in its help. For VP, the
generating design is held fixed even though persistence estimates change on
refitting. G-side GP models hold student as well as teacher predictions fixed,
so their default conditional scenario differs from the R-side scenario here.

The aggregate tables supplied here allow numerical inspection without exposing
student records. They are not a substitute for data access if a reader wants
to refit the original example.

## Results map

- Paper Table 1: results/gasoline/gasoline_coefficients_diagnostics.csv.
- Paper Figure 1: reproduce_gasoline.R, seeded permutation plot.
- Paper Table 2: results/gasoline/gasoline_simulation_summary.csv; underlying
  draws and convergence status are in the adjacent CSVs.
- Paper Table 3 and White-minus-Hispanic contrast:
  results/vam/fixed_effects_ML.csv and contrast_ML.csv; REML files provide
  the stated sensitivity comparison.
- VAM conditional response-refit paragraph: results/vam_refit/summary.csv;
  replicates.csv and fit_status.csv retain all draws and fit diagnostics;
  counts.csv, metadata.csv and sessionInfo.txt give the run specification.
- Paper Figure 2 and Appendix identity checks:
  results/gasoline_path/path.csv, summary.csv and verification.json.

All results paths above are relative to analysis/. Supplied results are kept
separate from the Gasoline R script's default output directory.

## Running responsibly and comparing output

Use one analysis process at a time, and set OMP_NUM_THREADS,
OPENBLAS_NUM_THREADS and MKL_NUM_THREADS to 1 before running R.
On Windows run sustained simulations at BelowNormal priority. The supplied
Python script sets and verifies that priority on Windows and caps native
threads before importing numerical libraries.

Rounding in the paper is deliberate. Compare unrounded CSV estimates with
numerical tolerances; exact permutations require the recorded R/package
versions and seeds. Package tests and the numerical path checks validate
the implementation, not general theorems or the unidentified assignment
mechanism. No individual-level VAM records or fitted private-data objects,
internal reviews, or revision correspondence are part of this bundle.


==> anc/SHA256SUMS.txt <==
c8d0b06505581d302183dd13ec22addad36fb274c840bc4738e77ff90aec0ac4  analysis/data/gasoline.csv
450738be9580b4211fa6c3177021fec75598de922e5a654ea414146d8945032e  analysis/data/Gasoline_documentation.txt
88b834ba6677d2308e95b3feb24cc50e1c1512e438d64dc023b939126913810a  analysis/data/gasoline_reference.json
1e321bbc1ad0e7b9d5020f962ad6232e39a98aa896dcb8e1d6fc53b3adce39e4  analysis/gasoline_path.py
c3686de3d5f47578bcaa79372314c03b235abeb6e9a903a54c7d661e7de6c6f7  analysis/reproduce_gasoline.R
2ba0a047827d340177fa847103c29bc0df28ba1cb8961839c206a4117ea6c8e4  analysis/reproduce_vam.R
6df51b25bd9cdefe643dfc9821d36111db258d15ecf446c099a1f22312fec204  analysis/results/gasoline/gasoline_coefficients_diagnostics.csv
07e4723696213045e20272273437fba442837d5b49395e11d6a9f6bce4996e90  analysis/results/gasoline/gasoline_generating_model.txt
9b3a24a574eb9beba5e8699b0e8117618c7392877b4fac57821c8523d49aa242  analysis/results/gasoline/gasoline_hausman.txt
4558650d593128a70ffc63183dea63c18cd19663d2a020e111ee105fa55a7060  analysis/results/gasoline/gasoline_sessionInfo.txt
8133c06dcb60675d4135da884719e48e3b041d172c3b428c407f215fb90e4c9d  analysis/results/gasoline/gasoline_simulation_fit_status.csv
aac64acd598f3e641ec667b47ec9c106b6f7c3c5fa90fea344f97a5fe80b6e64  analysis/results/gasoline/gasoline_simulation_replicates.csv
d7a519da8af31720d9b503bdd1a6677f07bc44e26efe43f7ffb409fd3b50f1d0  analysis/results/gasoline/gasoline_simulation_summary.csv
b11f2b916b5e4b22c2cdb2e283bbb5284b725377cc43a6d274a0f290eb14daf8  analysis/results/gasoline_path/path.csv
58500f33f93bc0d60a0847dee0ec032aa1637f9735b5c83e8b995ea7356d7126  analysis/results/gasoline_path/summary.csv
e774dc21a32f53d183f73f2369ed0d80633376bb7231763959b451d5eb502166  analysis/results/gasoline_path/verification.json
44f3eaac1ecbd57fce81b11ac5821d8748eb68a23dcb9a894a45bac4a03ef160  analysis/results/vam/contrast_ML.csv
d2e39edc2236457c0cfc26d5739bd9aefdc77ef2549bcbf715cbb840e5e00251  analysis/results/vam/contrast_REML.csv
408d71e8cdc0f42124e775c0da9ed5f4778974be8f0fa47b014f286b2e22d378  analysis/results/vam/convergence_ML.csv
4a3f8c5db47123a053b3e34e9c840e97fcccde923b7794b66b3d3492d324e57b  analysis/results/vam/convergence_REML.csv
4595bd01b8c16c12d77ab4ef010cc3b588ac5f7f6a93651172e2f98a2f88ed07  analysis/results/vam/data_summary.csv
535e32212bcc931369d87d924611999327eb8392bcfff185c84965e3ee99d3ad  analysis/results/vam/final-3.3-2-equivalence.csv
7718923aaac1735714c956a4e6839d3cd7d02764525d0836555d6ede73fc8e80  analysis/results/vam/fixed_effects_ML.csv
4402e5a93742db068596f4d86df429fcf729fb71e2c373b00abf8b4d5dfecfc3  analysis/results/vam/fixed_effects_REML.csv
262405768ca1fb520ac12e4390c7a14b90ae2a1177757b4e4aba485b7b865007  analysis/results/vam/sessionInfo-final-3.3-2.txt
5947c43681f3cdfe4def9e8f0edd75be225d7044606daec49a2c2fe7462ddfc6  analysis/results/vam/sessionInfo.txt
f6dd44eab5304c1daeb87ab000cc866a8b133b113401280e22b8053c0b83f719  analysis/results/vam_refit/counts.csv
69d4c216b5b627db762725d31d0fce84d068db4872ad7fa5240f484cdf58ab7f  analysis/results/vam_refit/final-3.4-0-equivalence.csv
9319b6fefc732064c0a8a64fc6188699726706a323cc72ee4b8e5d8ea744c7f9  analysis/results/vam_refit/fit_status.csv
96defcdebdb81e7790f27c9ae65b67db2c60df8ffcde434d01515fd4ba907dbd  analysis/results/vam_refit/metadata.csv
6c7ebea971703cefcde635f96433b5d20fdf56b9d7292a67666e195bd0948037  analysis/results/vam_refit/original_coefficients.csv
afb39d31edc3dfefaf88a84da0d62d75e8cd8eeda77b22f49c9f28f1dd4f904a  analysis/results/vam_refit/original_convergence.csv
2d4a3d5c844f1c7fa063c681eaa30db5336cccafff31f01d258d040d9fb5d208  analysis/results/vam_refit/original_diagnostic.csv
ab92160a131b6294897dcead1c4dfad5a49f3ab78126043185493f687a0a7a4e  analysis/results/vam_refit/provenance.json
ac4bc22912c4d21f401b8dfbd6380b3ed599982f417200067bbed049808073b8  analysis/results/vam_refit/replicates.csv
f0ebf0f8318fd3882412fef913a9ebf2cd2ad2f44b836fdb0a0323c9ea4f63ac  analysis/results/vam_refit/sessionInfo-final-3.4-0.txt
de734be7fd69481d87ade08a32ca1d8f516e9b9a0835a2f2b0d30572ab9ddc1b  analysis/results/vam_refit/sessionInfo.txt
175edc7f0d202f200e529a263571feed70c8ce5dfd050126969741c74a07e872  analysis/results/vam_refit/shard1_initial_rng_state.csv
30fd5744e28dba853fc3be239f92011024834b253b8f42a0a9db513eee8dc05a  analysis/results/vam_refit/shard2_initial_rng_state.csv
b948b07897276cf1992efb5eb5ab93efe8735bc692d503ee44031cc53ab15099  analysis/results/vam_refit/summary.csv
d507dcadff66b30a3499f3554e0a113c9e3bb7ae97578e7b8c563bd5334fbb95  analysis/vam_refit_simulation.R
f40bd4d00fce70658029808931e1c1ac9477166db73d74bdb4886419446730b7  README.md
f5fd6936615576d3de937239535390f7a3ec17a1789ca7fe69c1de1ddb5074a8  software_requirements.json


==> anc/analysis/data/Gasoline_documentation.txt <==
_G_a_s_o_l_i_n_e _C_o_n_s_u_m_p_t_i_o_n

_D_e_s_c_r_i_p_t_i_o_n:

     A panel of 18 observations from 1960 to 1978

_F_o_r_m_a_t:

     A data frame containing :

     country
          a factor with 18 levels

     year
          the year

     lgaspcar
          logarithm of motor gasoline consumption per car

     lincomep
          logarithm of real per-capita income

     lrpmg
          logarithm of real motor gasoline price

     lcarpcap
          logarithm of the stock of cars per capita

_D_e_t_a_i_l_s:

     _total number of observations_ : 342

     _observation_ : country

     _country_ : OECD

_S_o_u_r_c_e:

     Online complements to Baltagi (2001):

     <https://www.wiley.com/legacy/wileychi/baltagi/>

     Online complements to Baltagi (2013):

     <https://bcs.wiley.com/he-bcs/Books?action=resource&bcsId=4338&itemId=1118672321&resourceId=13452>

_R_e_f_e_r_e_n_c_e_s:

     Baltagi BH (2001). _Econometric Analysis of Panel Data_, 3rd
     edition. John Wiley and Sons ltd.

     Baltagi BH (2013). _Econometric Analysis of Panel Data_, 5th
     edition. John Wiley and Sons ltd.

     Baltagi BH, Griffin JM (1983). "Gasoline demand in the OECD: An
     application of pooling and testing procedures." _European Economic
     Review_, *22*(2), 117 - 137. ISSN 0014-2921,
     <https://doi.org/10.1016/0014-2921(83)90077-6>.



==> anc/analysis/data/gasoline.csv <==
"country","year","lgaspcar","lincomep","lrpmg","lcarpcap"
"AUSTRIA",1960,4.173244195,-6.474277179,-0.334547613,-9.766839569
"AUSTRIA",1961,4.1009891049,-6.426005835,-0.351327614,-9.608621845
"AUSTRIA",1962,4.0731765511,-6.407308295,-0.379517692,-9.457256552
"AUSTRIA",1963,4.0595091239,-6.370678539,-0.414251392,-9.343154947
"AUSTRIA",1964,4.037688787,-6.322246805,-0.445335362,-9.237739346
"AUSTRIA",1965,4.033983285,-6.294667914,-0.497060662,-9.123903477
"AUSTRIA",1966,4.0475365589,-6.252545451,-0.466837731,-9.019822048
"AUSTRIA",1967,4.0529106939,-6.234580709,-0.505883405,-8.934402537
"AUSTRIA",1968,4.045507048,-6.206894403,-0.522412545,-8.847967407
"AUSTRIA",1969,4.0463547891,-6.153139668,-0.559110514,-8.788686207
"AUSTRIA",1970,4.0808876731,-6.081712385,-0.596561219,-8.728199896
"AUSTRIA",1971,4.106720494,-6.043625854,-0.654459143,-8.635898234
"AUSTRIA",1972,4.128017777,-5.981051867,-0.596331841,-8.538337921
"AUSTRIA",1973,4.199380561,-5.895152832,-0.594446813,-8.487289099
"AUSTRIA",1974,4.018495372,-5.852381219,-0.466026934,-8.430404061
"AUSTRIA",1975,4.0290180751,-5.869363378,-0.454142205,-8.382814756
"AUSTRIA",1976,3.985411744,-5.811702699,-0.500083722,-8.322231914
"AUSTRIA",1977,3.9316759431,-5.833287895,-0.421915626,-8.249563179
"AUSTRIA",1978,3.922749583,-5.762023052,-0.469603119,-8.211040937
"BELGIUM",1960,4.16401597,-6.215091247,-0.165709611,-9.405527025
"BELGIUM",1961,4.124355641,-6.176842928,-0.171730983,-9.303149327
"BELGIUM",1962,4.075961692,-6.12963802,-0.222291377,-9.218069984
"BELGIUM",1963,4.001266072,-6.094018799,-0.250462254,-9.11493234
"BELGIUM",1964,3.994375414,-6.036461168,-0.275910566,-9.00549067
"BELGIUM",1965,3.9515307039,-6.00725184,-0.344936952,-8.862580792
"BELGIUM",1966,3.8205378359,-5.994108428,-0.236397699,-8.754527
"BELGIUM",1967,3.9068782151,-5.964811815,-0.266994986,-8.748826915
"BELGIUM",1968,3.8286653779,-5.924692959,-0.311160755,-8.576512656
"BELGIUM",1969,3.8546012139,-5.857531949,-0.354808521,-8.521452717
"BELGIUM",1970,3.870391622,-5.797200597,-0.377940435,-8.453042944
"BELGIUM",1971,3.8722450341,-5.761049824,-0.399229916,-8.40945701
"BELGIUM",1972,3.905401926,-5.710230392,-0.310645837,-8.362587796
"BELGIUM",1973,3.8959956699,-5.644144501,-0.37309192,-8.314446889
"BELGIUM",1974,3.8182304581,-5.600727359,-0.362235632,-8.270595269
"BELGIUM",1975,3.877778414,-5.623002999,-0.364308483,-8.228847803
"BELGIUM",1976,3.8641455001,-5.567192753,-0.37896584,-8.184133679
"BELGIUM",1977,3.854311239,-5.556696637,-0.431641329,-8.138533812
"BELGIUM",1978,3.842741783,-5.532939803,-0.590949637,-8.104741067
"CANADA",1960,4.8552384411,-5.889713473,-0.972106499,-8.3789165
"CANADA",1961,4.8265553731,-5.884343618,-0.972290244,-8.346728936
"CANADA",1962,4.8505325093,-5.844552303,-0.978607564,-8.320511684
"CANADA",1963,4.8380800488,-5.792351665,-1.019047914,-8.269422279
"CANADA",1964,4.8397604783,-5.760063369,-1.002856963,-8.252404394
"CANADA",1965,4.850827846,-5.722821552,-1.017125486,-8.223621485
"CANADA",1966,4.871024855,-5.671784027,-1.016944359,-8.20123634
"CANADA",1967,4.8524989572,-5.608481132,-1.023597133,-8.156076074
"CANADA",1968,4.868782423,-5.573924431,-1.019845238,-8.123188139
"CANADA",1969,4.8644326333,-5.56085267,-1.036863891,-8.095113281
"CANADA",1970,4.8995700246,-5.514762812,-1.067333082,-8.080028245
"CANADA",1971,4.8950745608,-5.47991924,-1.058036755,-8.039263878
"CANADA",1972,4.8893020193,-5.436602623,-1.099667032,-7.989530701
"CANADA",1973,4.89969379,-5.414753492,-1.133161425,-7.942139759
"CANADA",1974,4.8915906557,-5.418456118,-1.123799966,-7.900757973
"CANADA",1975,4.888471343,-5.379097317,-1.185684272,-7.873312635
"CANADA",1976,4.8373587579,-5.36128513,-1.061796589,-7.808424901
"CANADA",1977,4.810991519,-5.336966742,-1.070844484,-7.76879257
"CANADA",1978,4.855845841,-5.31127192,-1.074950728,-7.788061435
"DENMARK",1960,4.50198595,-6.061725596,-0.195702601,-9.326160698
"DENMARK",1961,4.4828459381,-6.000896835,-0.253618436,-9.193135647
"DENMARK",1962,4.385448561,-5.987476733,-0.218754003,-9.047283606
"DENMARK",1963,4.3539971901,-5.97306003,-0.248009361,-8.952783018
"DENMARK",1964,4.326435619,-5.894741456,-0.306549235,-8.852606667
"DENMARK",1965,4.249453555,-5.859355859,-0.327015424,-8.761953751
"DENMARK",1966,4.2336434839,-5.851865629,-0.396188459,-8.681540914
"DENMARK",1967,4.2034662751,-5.82306394,-0.442573687,-8.60212141
"DENMARK",1968,4.161687403,-5.792260435,-0.352047521,-8.533773882
"DENMARK",1969,4.173561413,-5.72276929,-0.406879219,-8.470459448
"DENMARK",1970,4.128807176,-5.708307301,-0.440460822,-8.427059581
"DENMARK",1971,4.1031462929,-5.676820234,-0.454739536,-8.369399077
"DENMARK",1972,4.082807844,-5.645990729,-0.499188634,-8.33467261
"DENMARK",1973,4.137437795,-5.595861566,-0.432571846,-8.304602252
"DENMARK",1974,4.000460803,-5.594865586,-0.425177196,-8.300176747
"DENMARK",1975,4.0330145629,-5.612966605,-0.393954315,-8.274631554
"DENMARK",1976,4.0077389471,-5.553938739,-0.353615343,-8.244086914
"DENMARK",1977,4.005290418,-5.538730222,-0.356909167,-8.219858113
"DENMARK",1978,4.0366010839,-5.483073522,-0.290681352,-8.195805473
"FRANCE",1960,3.9077042329,-6.264362825,-0.0195983319,-9.14570608
"FRANCE",1961,3.8856225131,-6.220883071,-0.023859998,-9.044253293
"FRANCE",1962,3.823666088,-6.173592484,-0.06892022,-8.930132974
"FRANCE",1963,3.788996565,-6.137060236,-0.137928998,-8.818631797
"FRANCE",1964,3.7670843699,-6.087236842,-0.197846462,-8.710964858
"FRANCE",1965,3.760583648,-6.048527793,-0.233653249,-8.629390442
"FRANCE",1966,3.7495348571,-6.000836175,-0.264271637,-8.545770986
"FRANCE",1967,3.7686207529,-5.95565976,-0.294057952,-8.487369908
"FRANCE",1968,3.7782304139,-5.901379697,-0.32316179,-8.425550865
"FRANCE",1969,3.773460001,-5.840774005,-0.315190871,-8.369136445
"FRANCE",1970,3.801582653,-5.784180922,-0.333846156,-8.327088985
"FRANCE",1971,3.8259622251,-5.743143746,-0.379456667,-8.27952154
"FRANCE",1972,3.8466772421,-5.699107032,-0.407816419,-8.222764105
"FRANCE",1973,3.8849943329,-5.655065036,-0.475034288,-8.183904884
"FRANCE",1974,3.807994935,-5.630095761,-0.216981915,-8.160327753
"FRANCE",1975,3.8085488721,-5.633270593,-0.258381739,-8.145466223
"FRANCE",1976,3.9081160121,-5.588335222,-0.246513092,-8.110406456
"FRANCE",1977,3.812500373,-5.563417829,-0.225506808,-8.064146769
"FRANCE",1978,3.7888825619,-5.530246953,-0.380759422,-8.005654903
"GERMANY",1960,3.916953172,-6.159837053,-0.185910784,-9.342480765
"GERMANY",1961,3.885345397,-6.120923339,-0.230953841,-9.18384062
"GERMANY",1962,3.8714840411,-6.094257521,-0.343841709,-9.037280182
"GERMANY",1963,3.848782399,-6.068360663,-0.374646721,-8.913629575
"GERMANY",1964,3.868992975,-6.013442144,-0.399652558,-8.811012892
"GERMANY",1965,3.861049164,-5.966468736,-0.43987825,-8.711887727
"GERMANY",1966,3.8807406531,-5.949067958,-0.540001969,-8.631192343
"GERMANY",1967,3.875031869,-5.960041459,-0.549981389,-8.576013446
"GERMANY",1968,3.8893615239,-5.883414266,-0.438242222,-8.515864508
"GERMANY",1969,3.8991846811,-5.829640962,-0.589231367,-8.438061231
"GERMANY",1970,3.9025204189,-5.767374066,-0.633295197,-8.361929236
"GERMANY",1971,3.932104258,-5.738019978,-0.671763109,-8.283823108
"GERMANY",1972,3.9324021681,-5.718750156,-0.717974579,-8.237161518
"GERMANY",1973,3.924155679,-5.668168999,-0.725875207,-8.19900351
"GERMANY",1974,3.8882123569,-5.663963622,-0.569828759,-8.182679819
"GERMANY",1975,3.922028648,-5.679056528,-0.564823796,-8.14734325
"GERMANY",1976,3.8964692669,-5.623840836,-0.624812978,-8.087060576
"GERMANY",1977,3.8956900509,-5.594609334,-0.597612096,-8.011101884
"GERMANY",1978,3.8838785591,-5.561733447,-0.62817279,-7.950079429
"GREECE",1960,5.0374055349,-7.164861448,-0.083547398,-12.17381369
"GREECE",1961,5.3814948731,-7.073346584,-0.104219969,-12.05168384
"GREECE",1962,5.1880716432,-7.051421689,-0.133207506,-11.90638902
"GREECE",1963,5.083411848,-6.982024528,-0.156535759,-11.7337133
"GREECE",1964,5.1786270248,-6.898712669,-0.180517723,-11.55003325
"GREECE",1965,5.0151124361,-6.822932832,-0.077939994,-11.31705094
"GREECE",1966,5.048395696,-6.775097093,-0.114918997,-11.15671499
"GREECE",1967,4.9757754289,-6.732433517,-0.137758489,-11.01085768
"GREECE",1968,4.9441602588,-6.676808657,-0.15375883,-10.84762231
"GREECE",1969,4.8947734887,-6.591103769,-0.179869974,-10.71384781
"GREECE",1970,4.8518237449,-6.510270977,-0.202524264,-10.56451649
"GREECE",1971,4.8118147383,-6.437449096,-0.067610784,-10.41771647
"GREECE",1972,4.7957087158,-6.348042089,-0.119730585,-10.28614221
"GREECE",1973,4.7685820877,-6.281170432,-0.051910292,-10.15649763
"GREECE",1974,4.6278067713,-6.324581407,0.3162535102,-10.0716746
"GREECE",1975,4.580961511,-6.271587549,0.2063157377,-9.933333816
"GREECE",1976,4.47995576,-6.224761106,0.1931931175,-9.776964511
"GREECE",1977,4.484616757,-6.20337363,0.2350296122,-9.615697774
"GREECE",1978,4.546399614,-6.151117304,0.1689603715,-9.574983486
"IRELAND",1960,4.270420603,-6.722465569,-0.076481181,-9.6981444
"IRELAND",1961,4.2552393669,-6.658165852,-0.120408737,-9.604868698
"IRELAND",1962,4.2084346371,-6.622812272,-0.141600394,-9.502160789
"IRELAND",1963,4.176695597,-6.591172467,-0.152329154,-9.409331937
"IRELAND",1964,4.186242773,-6.564281108,-0.244282125,-9.314420999
"IRELAND",1965,4.164895673,-6.548302555,-0.16899366,-9.219421818
"IRELAND",1966,4.1682144109,-6.551963337,-0.210719014,-9.170906303
"IRELAND",1967,4.188989564,-6.500483448,-0.173835328,-9.114685305
"IRELAND",1968,4.18111984,-6.607963138,-0.213393142,-9.017195582
"IRELAND",1969,4.208612656,-6.379742913,-0.271628419,-8.947265329
"IRELAND",1970,4.2499445181,-6.366517386,-0.32069023,-8.91892885
"IRELAND",1971,4.267117754,-6.345441139,-0.360410671,-8.871952426
"IRELAND",1972,4.270767878,-6.313570947,-0.423931306,-8.823948956
"IRELAND",1973,4.253827008,-6.29657824,-0.64567297,-8.755768002
"IRELAND",1974,4.3255853241,-6.28688463,-0.553438755,-8.745202932
"IRELAND",1975,4.248218349,-6.301955185,-0.641264161,-8.709477871
"IRELAND",1976,4.2211462271,-6.28726656,-0.661342563,-8.667224401
"IRELAND",1977,4.2415507701,-6.251130204,-0.560114826,-8.640726674
"IRELAND",1978,4.198610729,-6.193142799,-0.662778084,-8.550990571
"ITALY",1960,4.050728238,-6.727487472,0.1650770759,-10.14209792
"ITALY",1961,4.0452481041,-6.655348189,-0.085590383,-9.932661737
"ITALY",1962,4.0289989679,-6.599781747,-0.183512909,-9.726695236
"ITALY",1963,3.963086271,-6.552672232,-0.265414049,-9.478799766
"ITALY",1964,3.936324254,-6.629295757,-0.426096431,-9.308466224
"ITALY",1965,3.8749851811,-6.602188966,-0.327126374,-9.158017573
"ITALY",1966,3.8227352401,-6.44968253,-0.248874177,-9.0148126
"ITALY",1967,3.7858083619,-6.393500483,-0.191600476,-8.883282217
"ITALY",1968,3.7639029799,-6.334509456,-0.20616656,-8.76419692
"ITALY",1969,3.737389284,-6.282856973,-0.247566808,-8.66600403
"ITALY",1970,3.706871673,-6.240453143,-0.232715118,-8.567337642
"ITALY",1971,3.6482050719,-6.222602399,-0.148222668,-8.470968379
"ITALY",1972,3.629243426,-6.205653705,-0.215088573,-8.380175877
"ITALY",1973,3.6522633939,-6.157296732,-0.325084875,-8.316704629
"ITALY",1974,3.4994699,-6.125843883,-0.222908603,-8.262255825
"ITALY",1975,3.5156795149,-6.17010008,-0.032709131,-8.217666121
"ITALY",1976,3.4276288189,-6.119222097,0.1029279823,-8.167755915
"ITALY",1977,3.3802089569,-6.104541265,0.1641880499,-8.145660178
"ITALY",1978,3.3945044428,-6.083685256,0.0348221179,-8.112851643
"JAPAN",1960,5.9952865559,-6.986196345,-0.14532271,-12.23507894
"JAPAN",1961,5.7584836101,-6.89295143,-0.148749398,-11.87047352
"JAPAN",1962,5.6419150489,-6.80582869,-0.187314589,-11.58788475
"JAPAN",1963,5.5080817012,-6.722759798,-0.19996473,-11.27024465
"JAPAN",1964,5.275327848,-6.635915371,-0.203864326,-10.97696604
"JAPAN",1965,5.125850803,-6.585562963,-0.237865711,-10.72197991
"JAPAN",1966,5.0008214407,-6.500187963,-0.274115375,-10.46948704
"JAPAN",1967,4.8548612373,-6.37759647,-0.331672402,-10.17666187
"JAPAN",1968,4.6846663526,-6.251877284,-0.351269185,-9.881849877
"JAPAN",1969,4.518289907,-6.159308179,-0.416850189,-9.607599613
"JAPAN",1970,4.401596952,-6.058736622,-0.46203546,-9.382951726
"JAPAN",1971,4.305623621,-6.006080341,-0.43941354,-9.20939385
"JAPAN",1972,4.2229757,-5.934694172,-0.521000937,-9.054139174
"JAPAN",1973,4.0938837331,-5.835869255,-0.462707386,-8.924269532
"JAPAN",1974,4.007963901,-5.852553341,-0.190906362,-8.846519633
"JAPAN",1975,3.995984493,-5.851705841,-0.159484734,-8.77517521
"JAPAN",1976,3.9881620001,-5.800428196,-0.207265591,-8.716416559
"JAPAN",1977,3.9646719111,-5.756856304,-0.219044468,-8.65552896
"JAPAN",1978,3.9487463871,-5.708844993,-0.28707638,-8.594032393
"NETHERLA",1960,4.6462680045,-6.216364517,-0.201484804,-9.998449361
"NETHERLA",1961,4.559839938,-6.208157431,-0.215992646,-9.846711037
"NETHERLA",1962,4.471717068,-6.180613764,-0.259680081,-9.690565555
"NETHERLA",1963,4.377686978,-6.162561988,-0.297186612,-9.534029169
"NETHERLA",1964,4.31956339,-6.089914788,-0.369293894,-9.346111935
"NETHERLA",1965,4.233001576,-6.051260994,-0.341975035,-9.175164883
"NETHERLA",1966,4.168016513,-6.03886144,-0.348090075,-9.023481239
"NETHERLA",1967,4.119154995,-5.99972473,-0.312320188,-8.896225042
"NETHERLA",1968,4.0707346969,-5.946619715,-0.444504308,-8.758569511
"NETHERLA",1969,3.987689339,-5.880555673,-0.41694955,-8.634102483
"NETHERLA",1970,3.956407876,-5.838576691,-0.399545438,-8.519498225
"NETHERLA",1971,3.9478037431,-5.813040939,-0.43393029,-8.457594829
"NETHERLA",1972,3.915296331,-5.78544734,-0.319032404,-8.382630823
"NETHERLA",1973,3.8804785129,-5.747286962,-0.427281926,-8.306706615
"NETHERLA",1974,3.7113837231,-5.729251391,-0.352536847,-8.250493844
"NETHERLA",1975,3.718466264,-5.743014415,-0.434261779,-8.183298276
"NETHERLA",1976,3.7836345681,-5.703867927,-0.429083928,-8.202467904
"NETHERLA",1977,3.7766816581,-5.6867309,-0.464741953,-8.162541516
"NETHERLA",1978,3.8825941949,-5.660663408,-0.557914587,-8.156008092
"NORWAY",1960,4.43504067,-6.090356145,-0.139689574,-9.675052247
"NORWAY",1961,4.33271925,-6.037156631,-0.157905136,-9.471597217
"NORWAY",1962,4.2342411029,-6.012896915,-0.199088094,-9.329567153
"NORWAY",1963,4.216189342,-5.966494664,-0.232633182,-9.217730579
"NORWAY",1964,4.164351876,-5.927908906,-0.263747306,-9.091535179
"NORWAY",1965,4.131633441,-5.881567111,-0.315931241,-8.988002947
"NORWAY",1966,4.0846073869,-5.851222825,-0.250117265,-8.891959313
"NORWAY",1967,4.0643140609,-5.805559834,-0.265557625,-8.802676011
"NORWAY",1968,4.103864323,-5.773494532,-0.300367747,-8.801129125
"NORWAY",1969,4.0868228049,-5.735318763,-0.33823045,-8.694593096
"NORWAY",1970,4.0888057159,-5.74114385,-0.390725604,-8.628615986
"NORWAY",1971,4.078931746,-5.699442896,-0.301272235,-8.568486486
"NORWAY",1972,4.077257431,-5.658012777,-0.260239254,-8.514393851
"NORWAY",1973,4.0613489569,-5.623170917,-0.33880765,-8.459655199
"NORWAY",1974,3.9603309711,-5.578382667,-0.151009242,-8.406443854
"NORWAY",1975,3.9960249669,-5.551885188,-0.327267568,-8.342889718
"NORWAY",1976,3.978209728,-5.497635496,-0.35308752,-8.277292225
"NORWAY",1977,3.988515537,-5.458066412,-0.382557621,-8.202841244
"NORWAY",1978,4.0024867129,-5.423289054,-0.307659346,-8.171788414
"SPAIN",1960,4.7494091723,-6.166085331,1.125310702,-11.58840261
"SPAIN",1961,4.589239364,-6.057794114,1.109562345,-11.38404662
"SPAIN",1962,4.429087629,-5.980475887,1.0570039371,-11.15777188
"SPAIN",1963,4.346497214,-5.90511863,0.9768353399,-10.98452492
"SPAIN",1964,4.300577007,-5.858529524,0.9153225397,-10.78792667
"SPAIN",1965,4.217208979,-5.800645137,0.8166605456,-10.58520034
"SPAIN",1966,4.113780911,-5.735098682,0.7567175094,-10.32972311
"SPAIN",1967,4.086322459,-5.705594054,0.7413081068,-10.10298289
"SPAIN",1968,4.0442530621,-5.657326595,0.7038645286,-9.911472722
"SPAIN",1969,3.9941031169,-5.60104588,0.6694895005,-9.720425351
"SPAIN",1970,3.96604596,-5.553247449,0.6121720823,-9.557359937
"SPAIN",1971,3.9073442129,-5.51554489,0.6069956324,-9.409956162
"SPAIN",1972,3.8912244911,-5.458712802,0.5371684362,-9.270404613
"SPAIN",1973,3.912811545,-5.373716199,0.4337716638,-9.126627162
"SPAIN",1974,3.768565146,-5.329604878,0.5249209589,-9.013303181
"SPAIN",1975,3.7524488659,-5.330925803,0.6295554457,-8.916020968
"SPAIN",1976,3.7108746111,-5.312854941,0.6838540857,-8.820635301
"SPAIN",1977,3.6507346971,-5.299089181,0.5262716679,-8.72721827
"SPAIN",1978,3.6204438709,-5.285959201,0.6214137398,-8.634696684
"SWEDEN",1960,4.063010036,-8.07252353,-2.52041588,-8.742679056
"SWEDEN",1961,4.061869959,-8.019587968,-2.5714834,-8.659884953
"SWEDEN",1962,4.0064390159,-7.997248747,-2.534481582,-8.577421171
"SWEDEN",1963,4.00276563,-7.96674753,-2.605112238,-8.494311278
"SWEDEN",1964,4.024858515,-7.897582403,-2.658016262,-8.433472259
"SWEDEN",1965,4.015463106,-7.87480521,-2.644767904,-8.369491278
"SWEDEN",1966,4.0025573741,-7.860797369,-2.639014598,-8.32685654
"SWEDEN",1967,3.9973460479,-7.845462902,-2.656097622,-8.28948458
"SWEDEN",1968,3.997584757,-7.813986975,-2.679186625,-8.248230673
"SWEDEN",1969,3.9917150449,-7.771081145,-2.731904137,-8.197462437
"SWEDEN",1970,3.989372472,-7.73261017,-2.733592107,-8.164506289
"SWEDEN",1971,3.982061858,-7.760112712,-2.778845536,-8.142229717
"SWEDEN",1972,3.9800657581,-7.742511241,-2.774675366,-8.10314434
"SWEDEN",1973,4.0305604061,-7.725298502,-2.841428998,-8.087055447
"SWEDEN",1974,3.913159154,-7.689531278,-2.798406769,-8.03659939
"SWEDEN",1975,3.9738404359,-7.679556739,-2.767314605,-7.99421675
"SWEDEN",1976,3.983996505,-7.672043043,-2.822944797,-7.95606637
"SWEDEN",1977,4.0310109309,-7.707375799,-2.82005896,-7.968802233
"SWEDEN",1978,4.067373445,-7.67919589,-2.896496712,-7.971934628
"SWITZERL",1960,4.397621493,-6.156074462,-0.82321833,-9.262399581
"SWITZERL",1961,4.441329648,-6.111639564,-0.865584726,-9.158228635
"SWITZERL",1962,4.2871473959,-6.093006222,-0.822185099,-9.046144404
"SWITZERL",1963,4.312484529,-6.068021156,-0.86012004,-8.950779661
"SWITZERL",1964,4.3134274369,-6.021470946,-0.867676816,-8.839432143
"SWITZERL",1965,4.288713915,-5.996086741,-0.905286677,-8.760374039
"SWITZERL",1966,4.2663516041,-5.98161679,-0.859566654,-8.679116114
"SWITZERL",1967,4.265918883,-5.974918426,-0.906566708,-8.619960152
"SWITZERL",1968,4.2177878429,-5.95362793,-0.872325197,-8.544752347
"SWITZERL",1969,4.211290089,-5.912171666,-0.918121616,-8.473378936
"SWITZERL",1970,4.22529671,-5.878635613,-0.963441879,-8.406435313
"SWITZERL",1971,4.280697003,-5.84866507,-1.037460815,-8.360065978
"SWITZERL",1972,4.2591593359,-5.811492047,-0.940153449,-8.3036252
"SWITZERL",1973,4.2298161621,-5.760412921,-0.867227561,-8.246635647
"SWITZERL",1974,4.166363739,-5.751702636,-0.886923055,-8.205506991
"SWITZERL",1975,4.120567757,-5.825775622,-0.884757903,-8.166076905
"SWITZERL",1976,4.0795721801,-5.835963381,-0.907362054,-8.128749771
"SWITZERL",1977,4.100533339,-5.820959543,-0.911472846,-8.093508269
"SWITZERL",1978,4.050047696,-5.816847288,-1.032088113,-8.034371638
"TURKEY",1960,6.1295528491,-7.801144247,-0.253408214,-13.47518475
"TURKEY",1961,6.106212679,-7.786726647,-0.342523747,-13.38472764
"TURKEY",1962,6.0845870211,-7.836272043,-0.408204836,-13.24594155
"TURKEY",1963,6.0751291349,-7.631193283,-0.224991743,-13.25504535
"TURKEY",1964,6.064600869,-7.626898483,-0.252194478,-13.21030999
"TURKEY",1965,5.8230458949,-7.622026603,-0.293476137,-12.87933595
"TURKEY",1966,6.156644407,-7.510895218,-0.356404907,-12.95113793
"TURKEY",1967,6.044478582,-7.460809664,-0.335150217,-12.80185198
"TURKEY",1968,6.0765946269,-7.421201466,-0.365073857,-12.80735479
"TURKEY",1969,5.7207051419,-7.388646172,-0.298454169,-12.51854489
"TURKEY",1970,5.72210507,-7.324090899,-0.398826478,-12.44658277
"TURKEY",1971,5.6696463189,-7.182366137,-0.304618802,-12.39882712
"TURKEY",1972,5.5788213319,-7.083717164,-0.546374241,-12.19204422
"TURKEY",1973,5.68647036,-7.067421693,-0.69162023,-11.99021631
"TURKEY",1974,5.42772844,-7.01281427,-0.339653079,-11.75939998
"TURKEY",1975,5.4267771741,-6.95443862,-0.53794675,-11.55502914
"TURKEY",1976,5.312929193,-6.909696699,-0.751410272,-11.43164229
"TURKEY",1977,5.313462422,-6.893658898,-0.955524133,-11.23380033
"TURKEY",1978,5.1412554768,-6.888826236,-0.352909612,-11.18132506
"U.K.",1960,4.1002442839,-6.186849218,-0.391085814,-9.117623416
"U.K.",1961,4.0886358,-6.168858039,-0.451853076,-9.048891767
"U.K.",1962,4.0480509119,-6.166715319,-0.422876898,-8.96688458
"U.K.",1963,3.9852710359,-6.130673542,-0.463351473,-8.855942568
"U.K.",1964,3.976781186,-6.086370076,-0.495774304,-8.749782326
"U.K.",1965,3.968675694,-6.076894778,-0.426549154,-8.677608067
"U.K.",1966,3.957212164,-6.069061518,-0.470681449,-8.618277586
"U.K.",1967,3.9436308491,-6.049429088,-0.441187857,-8.544972756
"U.K.",1968,3.9532027179,-6.030382551,-0.462450796,-8.501870674
"U.K.",1969,3.948058368,-6.031952573,-0.383324569,-8.468118749
"U.K.",1970,3.9797051949,-6.008259195,-0.418990297,-8.445136978
"U.K.",1971,3.9836534009,-5.981732412,-0.461359776,-8.40279256
"U.K.",1972,3.992756786,-5.973006043,-0.527772456,-8.356097915
"U.K.",1973,3.995364122,-5.897564498,-0.565297177,-8.306677454
"U.K.",1974,3.966961453,-5.912808404,-0.56641296,-8.285770594
"U.K.",1975,3.9125838579,-5.923239238,-0.208674279,-8.276416117
"U.K.",1976,3.962305336,-5.886808938,-0.273540097,-8.269374884
"U.K.",1977,3.945553345,-5.871013779,-0.508862845,-8.266516794
"U.K.",1978,4.0003742149,-5.840552208,-0.786529113,-8.262614078
"U.S.A.",1960,4.8239645123,-5.698373774,-1.121114893,-8.019457853
"U.S.A.",1961,4.7963170698,-5.695218272,-1.146240338,-7.999261682
"U.S.A.",1962,4.7989365652,-5.64880696,-1.161874485,-7.986407249
"U.S.A.",1963,4.7878951522,-5.626850797,-1.179915236,-7.959542486
"U.S.A.",1964,4.8082735727,-5.587146527,-1.200262225,-7.929898802
"U.S.A.",1965,4.8059545113,-5.536890722,-1.194287499,-7.900492516
"U.S.A.",1966,4.8075305603,-5.479012576,-1.190260542,-7.867977702
"U.S.A.",1967,4.8008834761,-5.464959769,-1.189912151,-7.841177323
"U.S.A.",1968,4.8341417653,-5.430212971,-1.207300594,-7.822427988
"U.S.A.",1969,4.841382713,-5.414374351,-1.22314272,-7.792706145
"U.S.A.",1970,4.8484842122,-5.421964732,-1.251763468,-7.765376424
"U.S.A.",1971,4.8602864749,-5.406042458,-1.281315598,-7.748920613
"U.S.A.",1972,4.8540732646,-5.353955638,-1.331169295,-7.680418486
"U.S.A.",1973,4.8463745073,-5.308156487,-1.290669666,-7.637692669
"U.S.A.",1974,4.7986259444,-5.32869387,-1.231466862,-7.617557615
"U.S.A.",1975,4.8049322352,-5.346189919,-1.200376972,-7.607010066
"U.S.A.",1976,4.8148907167,-5.297945516,-1.154681971,-7.574748181
"U.S.A.",1977,4.811032467,-5.256605805,-1.175909738,-7.553457696
"U.S.A.",1978,4.8184539683,-5.221232302,-1.212061827,-7.536176385


==> anc/analysis/data/gasoline_reference.json <==
{
  "acquisition": {
    "mode": "copied from locally installed R package; no network",
    "acquired_utc": "2026-09-22 19:39:00 UTC",
    "source": "plm::Gasoline",
    "package_version": "2.6-7",
    "documentation": "installed plm Gasoline help; retained as Gasoline_documentation.txt",
    "source_url": "https://cran.r-project.org/package=plm",
    "subset": "all rows; no filtering",
    "raw_copy_identical": true,
    "public_copy_note": "Local installation paths omitted; numerical fit and data metadata unchanged."
  },
  "R_version": "R version 4.6.1 (2026-06-24 ucrt)",
  "package_versions": [
    "2.6-7",
    "1.1-37",
    "1.7-5",
    "2.0.0"
  ],
  "package_version_names": [
    "plm",
    "lme4",
    "Matrix",
    "jsonlite"
  ],
  "formula": "lgaspcar ~ lincomep + lrpmg + lcarpcap + (1 | country)",
  "fit_method": "Gaussian REML, nloptwrap, xtol_abs=ftol_abs=1e-12",
  "n": 342,
  "countries": [
    "AUSTRIA",
    "BELGIUM",
    "CANADA",
    "DENMARK",
    "FRANCE",
    "GERMANY",
    "GREECE",
    "IRELAND",
    "ITALY",
    "JAPAN",
    "NETHERLA",
    "NORWAY",
    "SPAIN",
    "SWEDEN",
    "SWITZERL",
    "TURKEY",
    "U.K.",
    "U.S.A."
  ],
  "counts": {
    "AUSTRIA": 19,
    "BELGIUM": 19,
    "CANADA": 19,
    "DENMARK": 19,
    "FRANCE": 19,
    "GERMANY": 19,
    "GREECE": 19,
    "IRELAND": 19,
    "ITALY": 19,
    "JAPAN": 19,
    "NETHERLA": 19,
    "NORWAY": 19,
    "SPAIN": 19,
    "SWEDEN": 19,
    "SWITZERL": 19,
    "TURKEY": 19,
    "U.K.": 19,
    "U.S.A.": 19
  },
  "years": [
    1960,
    1961,
    1962,
    1963,
    1964,
    1965,
    1966,
    1967,
    1968,
    1969,
    1970,
    1971,
    1972,
    1973,
    1974,
    1975,
    1976,
    1977,
    1978
  ],
  "fixed_names": [
    "(Intercept)",
    "lincomep",
    "lrpmg",
    "lcarpcap"
  ],
  "beta": [
    2.1508785447991876,
    0.5919852772569465,
    -0.3743925774408896,
    -0.6175721725973682
  ],
  "residual_variance": 0.0085731896406285,
  "random_intercept_variance": 0.09397075774703553,
  "REML_criterion": -545.6821129021436,
  "fe_slopes": [
    0.6622496560111436,
    -0.3217024604345177,
    -0.6404828807175066
  ],
  "within_slopes": [
    0.6622496560111477,
    -0.32170246043451606,
    -0.6404828807175085
  ],
  "direct_frozen_beta": [
    2.1508785447931613,
    0.5919852772544856,
    -0.37439257744073884,
    -0.6175721725963397
  ],
  "direct_frozen_D": [
    -0.1653792687328155,
    -0.04354694411351087,
    -0.040527446586999014,
    0.013622721219951978
  ],
  "direct_frozen_fixed_covariance": [
    [
      0.04375510542282062,
      0.010861550486294242,
      0.002032114315969034,
      -0.0032335629642427513
    ],
    [
      0.010861550486294346,
      0.004169717190026359,
      -0.00018073289278396434,
      -0.001619541206364131
    ],
    [
      0.0020321143159689886,
      -0.00018073289278397987,
      0.0017009134079560093,
      0.00024906058420987807
    ],
    [
      -0.003233562964242805,
      -0.0016195412063641364,
      0.0002490605842098721,
      0.0007276429120154184
    ]
  ],
  "eta_lme4_max_error": 4.273748022143309e-12,
  "convergence": {
    "opt": 0,
    "lme4": []
  },
  "optimizer": "nloptwrap",
  "optimizer_gradient": 1.7053025658242404e-09,
  "singular": false,
  "seed": {},
  "scope": "Fitted-and-frozen descriptive paths; no exact fitted-covariance calibration or coverage claim"
}


==> anc/analysis/gasoline_path.py <==
"""Frozen-covariance Gasoline paths, derived directly from GLS.
No KZ2 implementation is imported. Not a fitted-covariance calibration.
"""
from pathlib import Path
import os,json,hashlib,sys,platform,ctypes,time,argparse
for key in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
if os.name=='nt':
    from ctypes import wintypes
    k32=ctypes.windll.kernel32
    k32.GetCurrentProcess.restype=wintypes.HANDLE
    k32.SetPriorityClass.argtypes=[wintypes.HANDLE,wintypes.DWORD]
    k32.GetPriorityClass.argtypes=[wintypes.HANDLE]
    assert k32.SetPriorityClass(k32.GetCurrentProcess(),0x4000)
    assert k32.GetPriorityClass(k32.GetCurrentProcess())==0x4000
import numpy as np
import pandas as pd
import scipy
from scipy.integrate import quad
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'analysis/data'
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output', type=Path, default=ROOT/'analysis/results/gasoline_path_recomputed')
parser.add_argument('--figure', type=Path, default=None)
args=parser.parse_args()
OUT=args.output.resolve()
OUT.mkdir(parents=True,exist_ok=True)
data=pd.read_csv(DATA/'gasoline.csv')
ref=json.loads((DATA/'gasoline_reference.json').read_text(encoding='utf-8'))
names=['lincomep','lrpmg','lcarpcap']
X=np.column_stack([np.ones(len(data)),data[names].to_numpy()])
y=data.lgaspcar.to_numpy()
countries=np.unique(data.country)
Z=(data.country.to_numpy()[:,None]==countries[None,:]).astype(float)
counts=Z.sum(axis=0)
sig,tau=ref['residual_variance'],ref['random_intercept_variance']
def path(t):
    a=t*tau/(sig+counts*t*tau)
    def vi(v):
        if v.ndim==1:
            return (v-Z@(a*(Z.T@v)))/sig
        return (v-Z@(a[:,None]*(Z.T@v)))/sig
    A=np.linalg.solve(X.T@vi(X),vi(X).T)
    beta=A@y
    eta=t*tau*Z.T@vi(y-X@beta)
    return beta,A@Z@eta,A
within=X[:,1:]-Z@((Z.T@X[:,1:])/counts[:,None])
F=np.linalg.solve(within.T@within,within.T)
fe=F@y
beta,D,A=path(1.)
checks={}
checks['RE_vs_R']=float(np.max(abs(beta-ref['beta'])))
checks['D_vs_R']=float(np.max(abs(D-ref['direct_frozen_D'])))
checks['FE_vs_R']=float(np.max(abs(fe-ref['fe_slopes'])))
checks['FE_annihilates_Z']=float(np.max(abs(F@Z)))
checks['log_derivative']=max(float(np.max(abs((path(t*np.exp(1e-4))[0]-path(t*np.exp(-1e-4))[0])/2e-4+path(t)[1]))) for t in (.01,.1,1,10,100))
integrals=[]
for j in range(1,4):
    val,err=quad(lambda s:path(1/s)[1][j]/s,0,1,epsabs=1e-9,limit=80)
    integrals.append(val)
checks['integral_vs_gap']=float(np.max(abs(np.array(integrals)-(beta[1:]-fe))))
assert max(checks.values())<3e-6,checks
grid=np.unique(np.r_[np.geomspace(.01,1000,251),1.])
rows=[]
for t in grid:
    bt,dt,_=path(t)
    for j,name in enumerate(names):
        rows.append(dict(coefficient=name,t=t,estimate=bt[j+1],diagnostic=dt[j+1],FE=fe[j]))
frame=pd.DataFrame(rows)
frame.to_csv(OUT/'path.csv',index=False,float_format='%.13g')
summary=pd.DataFrame(dict(coefficient=names,RE=beta[1:],FE=fe,diagnostic=D[1:],gap=beta[1:]-fe,integral=integrals))
summary.to_csv(OUT/'summary.csv',index=False,float_format='%.13g')
plt.rcParams.update({'font.family':'serif','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
fig,axes=plt.subplots(1,3,figsize=(7.0,2.6),layout='constrained')
for ax,name,label,j in zip(axes,names,['Income','Price','Cars per capita'],range(3)):
    d=frame[frame.coefficient==name]
    ax.plot(d.t,d.estimate,color='#255e79',lw=1.6)
    ax.axhline(fe[j],ls='--',color='#ab4f33',lw=1.2)
    ax.axvline(1.,color='.78',lw=.6)
    ax.scatter([1.],[beta[j+1]],s=24,color='#255e79',zorder=4)
    ax.set(xscale='log',xlabel='Covariance multiplier t',title=label,xlim=(.01,1000))
    ax.set_xticks([.01,1,100],['0.01','1','100'])
axes[0].set_ylabel('Coefficient')
figure_path=args.figure.resolve() if args.figure else OUT/'gasoline_paths.pdf'
figure_path.parent.mkdir(parents=True,exist_ok=True)
fig.savefig(figure_path)
fig.savefig(OUT/'gasoline_paths.png',dpi=160)
plt.close(fig)
record={'scope':'Frozen covariance descriptive GLS paths; no exact fitted-covariance inference','n':len(y),'groups':len(countries),'sigma2':sig,'tau2':tau,'checks':checks,'pid':os.getpid(),'priority':'BelowNormal' if os.name=='nt' else 'unchanged','native_threads':1,'python':sys.version,'platform':platform.platform(),'numpy':np.__version__,'scipy':scipy.__version__,'pandas':pd.__version__,'matplotlib':matplotlib.__version__,'data_sha256':hashlib.sha256((DATA/'gasoline.csv').read_bytes()).hexdigest(),'reference_sha256':hashlib.sha256((DATA/'gasoline_reference.json').read_bytes()).hexdigest(),'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
(OUT/'verification.json').write_text(json.dumps(record,indent=2)+'\n')
print(summary.to_string(index=False))
print(json.dumps(record,indent=2))



==> anc/analysis/reproduce_gasoline.R <==
# Reproduce Gasoline results with mixedbiastest 1.1.0, lme4 2.0-6 and plm 2.6-7.
# Run from the repository or ancillary root: Rscript --vanilla analysis/reproduce_gasoline.R
# Use one process and cap native threads externally for sustained runs.
args <- commandArgs(trailingOnly=TRUE)
run <- if (length(args)) args[1] else "analysis/results/gasoline_recomputed"
dir.create(run, recursive=TRUE, showWarnings=FALSE)
library(mixedbiastest)
library(lme4)
library(plm)
if (packageVersion("mixedbiastest") != package_version("1.1.0") ||
    packageVersion("lme4") != package_version("2.0-6") ||
    packageVersion("plm") != package_version("2.6-7"))
  stop("Install the recorded versions: mixedbiastest 1.1.0, lme4 2.0-6, plm 2.6-7.")
data("Gasoline", package = "plm")
form <- lgaspcar ~ lincomep + lrpmg + lcarpcap
fit <- lmer(lgaspcar ~ lincomep + lrpmg + lcarpcap + (1 | country), Gasoline, REML = TRUE)
fixed <- lm(lgaspcar ~ lincomep + lrpmg + lcarpcap + country, Gasoline)
within <- plm(form, Gasoline, model = "within")
random <- plm(form, Gasoline, model = "random", random.method = "swar")
hausman <- phtest(within, random)
ks <- list(lincomep = c(0, 1, 0, 0), lrpmg = c(0, 0, 1, 0), lcarpcap = c(0, 0, 0, 1))
set.seed(20261022)
diag <- mixedbiastest(fit, 100000, ks)
table <- data.frame(Parameter = names(ks),
  FE_LSDV = coef(fixed)[names(ks)], FE_within = coef(within)[names(ks)],
  RE_lmer_REML = fixef(fit)[names(ks)], RE_plm_Swar = coef(random)[names(ks)],
  SE_lmer_REML = sqrt(diag(as.matrix(vcov(fit))))[names(ks)],
  Internal_Diagnostic = diag$results_table$Bias_Estimate,
  P_reference = diag$results_table$P_Value,
  Permutation_Mean = diag$results_table$Mean_Permuted_Value)
table$RE_minus_FE <- table$RE_lmer_REML - table$FE_LSDV
counts <- vapply(seq_along(ks), function(j) sum(abs(diag$permutation_values[[j]]) >= abs(table$Internal_Diagnostic[j])), integer(1))
table$Tail_Count <- counts
table$Permutations <- 100000L
table$P_MCSE <- sqrt((counts / 100000) * (1 - counts / 100000) / 100000)
intervals <- t(vapply(counts, function(x) binom.test(x, 100000)$conf.int, numeric(2)))
table$P_MC_95_Lower <- intervals[, 1]
table$P_MC_95_Upper <- intervals[, 2]
write.csv(table, file.path(run, "gasoline_coefficients_diagnostics.csv"), row.names = FALSE)
writeLines(capture.output(print(hausman)), file.path(run, "gasoline_hausman.txt"))
writeLines(capture.output(list(beta = fixef(fit), G = VarCorr(fit), sigma = sigma(fit),
                              REML = isREML(fit), n = nobs(fit), seed_permutation = 20261022,
                              seed_simulation = 20261023)), file.path(run, "gasoline_generating_model.txt"))
saveRDS(list(fit = fit, fixed = fixed, within = within, random = random,
             diagnostic = diag, data = Gasoline), file.path(run, "gasoline_fits_and_permutations.rds"))
plot <- plot(diag) + ggplot2::labs(title = NULL, x = "Internal alignment diagnostic under permutation") +
  ggplot2::theme(plot.margin = ggplot2::margin(8, 22, 8, 8))
ggplot2::ggsave(file.path(run, "gasoline_permutation.pdf"), plot, width = 7.1, height = 5.5)
ggplot2::ggsave(file.path(run, "gasoline_permutation.png"), plot, width = 7.1, height = 5.5, dpi = 140)
cat("Permutation and coefficient artifacts complete. Starting 2000 conditional refits.\n")
flush.console()
set.seed(20261023)
sim <- simulate_bias(fit, nsim = 2000)
write.csv(sim$summary, file.path(run, "gasoline_simulation_summary.csv"), row.names = FALSE)
write.csv(sim$replicates, file.path(run, "gasoline_simulation_replicates.csv"), row.names = FALSE)
write.csv(sim$fit_status, file.path(run, "gasoline_simulation_fit_status.csv"), row.names = FALSE)
saveRDS(sim, file.path(run, "gasoline_simulation.rds"))
writeLines(capture.output(sessionInfo()), file.path(run, "gasoline_sessionInfo.txt"))
print(table)
print(sim$summary)
print(table(sim$fit_status$Status))
cat("DONE\n")


==> anc/analysis/reproduce_vam.R <==
# Reproduce aggregate VAM summaries. The input is private and is never bundled.
# Rscript --vanilla analysis/reproduce_vam.R INPUT.csv OUTPUT_DIR [PACKAGE_LIBRARY]
args <- commandArgs(trailingOnly=TRUE)
stopifnot(length(args) %in% c(2L, 3L))
if (length(args) == 3L) .libPaths(c(args[3], .libPaths()))
library(GPvam)
if (packageVersion("GPvam") != package_version("3.4-0"))
  stop("Install GPvam 3.4-0 separately before reproducing this revision; see README.md.")
out <- args[2]
dir.create(out, recursive=TRUE, showWarnings=FALSE)
d <- read.csv(args[1])
stopifnot(all(c('teacher','year','student','y','Race_Ethnicity','Gender') %in% names(d)))
d$y <- d$y / 2
writeLines(capture.output(sessionInfo()), file.path(out,'sessionInfo.txt'))
write.csv(data.frame(rows=nrow(d), observed=sum(!is.na(d$y)), students=length(unique(d$student)), teachers=length(unique(paste(d$year,d$teacher))), years=length(unique(d$year)), score_scale='Original y / 2', package_version=as.character(packageVersion('GPvam'))),file.path(out,'data_summary.csv'),row.names=FALSE)
for (reml in c(FALSE,TRUE)) {
  tag <- if (reml) 'REML' else 'ML'
  cat('BEGIN',tag,format(Sys.time()),'\n'); flush.console()
  started <- proc.time()[3]
  fit <- GPvam(d, persistence='CP', fixed_effects=~as.factor(Race_Ethnicity)+as.factor(year)+as.factor(Gender)+0, hessian=FALSE, tol1=1e-9, max.iter.EM=5000, REML=reml, verbose=FALSE)
  write.csv(data.frame(method=tag,converged=fit$converged,iterations=fit$iter,loglik=fit$loglik,final_loglik_step=tail(diff(fit$loglik_history),1),fit_seconds=proc.time()[3]-started),file.path(out,paste0('convergence_',tag,'.csv')),row.names=FALSE)
  stopifnot(fit$converged)
  set.seed(20261022)
  b <- bias.test.custom(fit,n_perms=99999,plot=FALSE,verbose=FALSE)$permutation_results
  b$Estimate <- as.numeric(coef(fit)); b$SE <- sqrt(diag(vcov(fit)))
  b$N_permutations <- 99999; b$Seed <- 20261022
  b$Exceedances <- round(b$Permutation_P_Value * 100000 - 1)
  ci <- t(vapply(b$Exceedances, function(z) stats::binom.test(z,99999)$conf.int, numeric(2)))
  b$Reference_tail_lower_95 <- ci[,1]; b$Reference_tail_upper_95 <- ci[,2]
  b$P_MCSE <- ifelse(b$Exceedances==0 | b$Exceedances==99999, NA_real_, sqrt((b$Exceedances/99999)*(1-b$Exceedances/99999)/99999))
  write.csv(b,file.path(out,paste0('fixed_effects_',tag,'.csv')),row.names=FALSE)
  k <- numeric(length(coef(fit)))
  names(k) <- names(coef(fit))
  stopifnot(all(c('as.factor(Race_Ethnicity)Hispanic','as.factor(Race_Ethnicity)White') %in% names(k)))
  k['as.factor(Race_Ethnicity)Hispanic'] <- -1
  k['as.factor(Race_Ethnicity)White'] <- 1
  set.seed(20261023)
  contrast <- bias.test.custom(fit,n_perms=999999,k_vectors=k,plot=FALSE,verbose=FALSE)$permutation_results
  contrast$Estimate <- sum(k*coef(fit)); contrast$SE <- sqrt(as.numeric(t(k)%*%vcov(fit)%*%k))
  contrast$N_permutations <- 999999; contrast$Seed <- 20261023
  contrast$Exceedances <- round(contrast$Permutation_P_Value * 1000000 - 1)
  ci <- stats::binom.test(contrast$Exceedances,999999)$conf.int
  contrast$Reference_tail_lower_95 <- ci[1]; contrast$Reference_tail_upper_95 <- ci[2]
  contrast$P_MCSE <- if (contrast$Exceedances==0 | contrast$Exceedances==999999) NA_real_ else sqrt((contrast$Exceedances/999999)*(1-contrast$Exceedances/999999)/999999)
  write.csv(contrast,file.path(out,paste0('contrast_',tag,'.csv')),row.names=FALSE)
  cat('END',tag,'seconds',proc.time()[3]-started,'\n'); flush.console()
}


==> anc/analysis/results/gasoline/gasoline_coefficients_diagnostics.csv <==
"Parameter","FE_LSDV","FE_within","RE_lmer_REML","RE_plm_Swar","SE_lmer_REML","Internal_Diagnostic","P_reference","Permutation_Mean","RE_minus_FE","Tail_Count","Permutations","P_MCSE","P_MC_95_Lower","P_MC_95_Upper"
"lincomep",0.662249656011144,0.662249656011149,0.591985277256946,0.554985675963623,0.064573347365833,-0.0435469441140509,0.160268397316027,-2.23160765627217e-05,-0.0702643787541971,16026,100000,0.00116007212017185,0.157991177071795,0.162548546206199
"lrpmg",-0.321702460434518,-0.321702460434516,-0.37439257744089,-0.420389249954076,0.0412421314671769,-0.0405274465871786,0.000619993800061999,-2.94348190087008e-05,-0.0526901170063719,61,100000,7.80786718637042e-05,0.000466632793839761,0.000783502510737735
"lcarpcap",-0.640482880717507,-0.640482880717508,-0.617572172597368,-0.606840118172168,0.0269748570342041,0.013622721220147,0.198208017919821,0.000103848604047755,0.0229107081201384,19820,100000,0.00126062191001109,0.1957330056422,0.200684511008216


==> anc/analysis/results/gasoline/gasoline_generating_model.txt <==
$beta
(Intercept)    lincomep       lrpmg    lcarpcap 
  2.1508785   0.5919853  -0.3743926  -0.6175722 

$G
 Groups   Name        Std.Dev.
 country  (Intercept) 0.306547
 Residual             0.092592

$sigma
[1] 0.09259152

$REML
[1] TRUE

$n
[1] 342

$seed_permutation
[1] 20261022

$seed_simulation
[1] 20261023



==> anc/analysis/results/gasoline/gasoline_hausman.txt <==

	Hausman Test

data:  form
chisq = 302.8, df = 3, p-value < 2.2e-16
alternative hypothesis: one model is inconsistent



==> anc/analysis/results/gasoline/gasoline_sessionInfo.txt <==
R version 4.6.1 (2026-06-24 ucrt)
Platform: x86_64-w64-mingw32/x64
Running under: Windows 11 x64 (build 26200)

Matrix products: default
  LAPACK version 3.12.1

locale:
[1] C
system code page: 65001

time zone: America/Denver
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] plm_2.6-7           lme4_2.0-6          Matrix_1.7-5       
[4] mixedbiastest_1.1.0 testthat_3.3.2     

loaded via a namespace (and not attached):
 [1] sandwich_3.1-1     generics_0.1.4     lattice_0.22-9     digest_0.6.37     
 [5] magrittr_2.0.5     grid_4.6.1         RColorBrewer_1.1-3 pkgload_1.5.3     
 [9] rprojroot_2.1.1    pkgbuild_1.4.8     brio_1.1.5         Formula_1.2-5     
[13] scales_1.4.0       textshaping_1.0.4  reformulas_0.4.4   Rdpack_2.6.6      
[17] cli_3.6.6          rlang_1.2.0        rbibutils_2.4.1    miscTools_0.6-28  
[21] splines_4.6.1      withr_3.0.2        otel_0.2.0         tools_4.6.1       
[25] parallel_4.6.1     nloptr_2.2.1       minqa_1.2.8        bdsmatrix_1.3-7   
[29] dplyr_1.2.1        ggplot2_4.0.3      boot_1.3-32        maxLik_1.5-2.1    
[33] vctrs_0.7.3        R6_2.6.1           zoo_1.8-15         lifecycle_1.0.5   
[37] MASS_7.3-65        ragg_1.5.0         pkgconfig_2.0.3    desc_1.4.3        
[41] pillar_1.11.1      gtable_0.3.6       glue_1.8.1         Rcpp_1.1.1-1.1    
[45] systemfonts_1.3.2  collapse_2.1.4     tibble_3.3.1       lmtest_0.9-40     
[49] tidyselect_1.2.1   farver_2.1.2       nlme_3.1-169       labeling_0.4.3    
[53] compiler_4.6.1     S7_0.2.0          


==> anc/analysis/results/gasoline/gasoline_simulation_fit_status.csv <==
"Replicate","Status","Singular","Message"
1,"ok",FALSE,""
2,"ok",FALSE,""
3,"ok",FALSE,""
4,"ok",FALSE,""
5,"ok",FALSE,""
6,"ok",FALSE,""
7,"ok",FALSE,""
8,"ok",FALSE,""
9,"ok",FALSE,""
10,"ok",FALSE,""
11,"ok",FALSE,""
12,"ok",FALSE,""
13,"ok",FALSE,""
14,"ok",FALSE,""
15,"ok",FALSE,""
16,"ok",FALSE,""
17,"ok",FALSE,""
18,"ok",FALSE,""
19,"ok",FALSE,""
20,"ok",FALSE,""
21,"ok",FALSE,""
22,"ok",FALSE,""
23,"ok",FALSE,""
24,"ok",FALSE,""
25,"ok",FALSE,""
26,"ok",FALSE,""
27,"ok",FALSE,""
28,"ok",FALSE,""
29,"ok",FALSE,""
30,"ok",FALSE,""
31,"ok",FALSE,""
32,"ok",FALSE,""
33,"ok",FALSE,""
34,"ok",FALSE,""
35,"ok",FALSE,""
36,"ok",FALSE,""
37,"ok",FALSE,""
38,"ok",FALSE,""
39,"ok",FALSE,""
40,"ok",FALSE,""
41,"ok",FALSE,""
42,"ok",FALSE,""
43,"ok",FALSE,""
44,"ok",FALSE,""
45,"ok",FALSE,""
46,"ok",FALSE,""
47,"ok",FALSE,""
48,"ok",FALSE,""
49,"ok",FALSE,""
50,"ok",FALSE,""
51,"ok",FALSE,""
52,"ok",FALSE,""
53,"ok",FALSE,""
54,"ok",FALSE,""
55,"ok",FALSE,""
56,"ok",FALSE,""
57,"ok",FALSE,""
58,"ok",FALSE,""
59,"ok",FALSE,""
60,"ok",FALSE,""
61,"ok",FALSE,""
62,"ok",FALSE,""
63,"ok",FALSE,""
64,"ok",FALSE,""
65,"ok",FALSE,""
66,"ok",FALSE,""
67,"ok",FALSE,""
68,"ok",FALSE,""
69,"ok",FALSE,""
70,"ok",FALSE,""
71,"ok",FALSE,""
72,"ok",FALSE,""
73,"ok",FALSE,""
74,"ok",FALSE,""
75,"ok",FALSE,""
76,"ok",FALSE,""
77,"ok",FALSE,""
78,"ok",FALSE,""
79,"ok",FALSE,""
80,"ok",FALSE,""
81,"ok",FALSE,""
82,"ok",FALSE,""
83,"ok",FALSE,""
84,"ok",FALSE,""
85,"ok",FALSE,""
86,"ok",FALSE,""
87,"ok",FALSE,""
88,"ok",FALSE,""
89,"ok",FALSE,""
90,"ok",FALSE,""
91,"ok",FALSE,""
92,"ok",FALSE,""
93,"ok",FALSE,""
94,"ok",FALSE,""
95,"ok",FALSE,""
96,"ok",FALSE,""
97,"ok",FALSE,""
98,"ok",FALSE,""
99,"ok",FALSE,""
100,"ok",FALSE,""
101,"ok",FALSE,""
102,"ok",FALSE,""
103,"ok",FALSE,""
104,"ok",FALSE,""
105,"ok",FALSE,""
106,"ok",FALSE,""
107,"ok",FALSE,""
108,"ok",FALSE,""
109,"ok",FALSE,""
110,"ok",FALSE,""
111,"ok",FALSE,""
112,"ok",FALSE,""
113,"ok",FALSE,""
114,"ok",FALSE,""
115,"ok",FALSE,""
116,"ok",FALSE,""
117,"ok",FALSE,""
118,"ok",FALSE,""
119,"ok",FALSE,""
120,"ok",FALSE,""
121,"ok",FALSE,""
122,"ok",FALSE,""
123,"ok",FALSE,""
124,"ok",FALSE,""
125,"ok",FALSE,""
126,"ok",FALSE,""
127,"ok",FALSE,""
128,"ok",FALSE,""
129,"ok",FALSE,""
130,"ok",FALSE,""
131,"ok",FALSE,""
132,"ok",FALSE,""
133,"ok",FALSE,""
134,"ok",FALSE,""
135,"ok",FALSE,""
136,"ok",FALSE,""
137,"ok",FALSE,""
138,"ok",FALSE,""
139,"ok",FALSE,""
140,"ok",FALSE,""
141,"ok",FALSE,""
142,"ok",FALSE,""
143,"ok",FALSE,""
144,"ok",FALSE,""
145,"ok",FALSE,""
146,"ok",FALSE,""
147,"ok",FALSE,""
148,"ok",FALSE,""
149,"ok",FALSE,""
150,"ok",FALSE,""
151,"ok",FALSE,""
152,"ok",FALSE,""
153,"ok",FALSE,""
154,"ok",FALSE,""
155,"ok",FALSE,""
156,"ok",FALSE,""
157,"ok",FALSE,""
158,"ok",FALSE,""
159,"ok",FALSE,""
160,"ok",FALSE,""
161,"ok",FALSE,""
162,"ok",FALSE,""
163,"ok",FALSE,""
164,"ok",FALSE,""
165,"ok",FALSE,""
166,"ok",FALSE,""
167,"ok",FALSE,""
168,"ok",FALSE,""
169,"ok",FALSE,""
170,"ok",FALSE,""
171,"ok",FALSE,""
172,"ok",FALSE,""
173,"ok",FALSE,""
174,"ok",FALSE,""
175,"ok",FALSE,""
176,"ok",FALSE,""
177,"ok",FALSE,""
178,"ok",FALSE,""
179,"ok",FALSE,""
180,"ok",FALSE,""
181,"ok",FALSE,""
182,"ok",FALSE,""
183,"ok",FALSE,""
184,"ok",FALSE,""
185,"ok",FALSE,""
186,"ok",FALSE,""
187,"ok",FALSE,""
188,"ok",FALSE,""
189,"ok",FALSE,""
190,"ok",FALSE,""
191,"ok",FALSE,""
192,"ok",FALSE,""
193,"ok",FALSE,""
194,"ok",FALSE,""
195,"ok",FALSE,""
196,"ok",FALSE,""
197,"ok",FALSE,""
198,"ok",FALSE,""
199,"ok",FALSE,""
200,"ok",FALSE,""
201,"ok",FALSE,""
202,"ok",FALSE,""
203,"ok",FALSE,""
204,"ok",FALSE,""
205,"ok",FALSE,""
206,"ok",FALSE,""
207,"ok",FALSE,""
208,"ok",FALSE,""
209,"ok",FALSE,""
210,"ok",FALSE,""
211,"ok",FALSE,""
212,"ok",FALSE,""
213,"ok",FALSE,""
214,"ok",FALSE,""
215,"ok",FALSE,""
216,"ok",FALSE,""
217,"ok",FALSE,""
218,"ok",FALSE,""
219,"ok",FALSE,""
220,"ok",FALSE,""
221,"ok",FALSE,""
222,"ok",FALSE,""
223,"ok",FALSE,""
224,"ok",FALSE,""
225,"ok",FALSE,""
226,"ok",FALSE,""
227,"ok",FALSE,""
228,"ok",FALSE,""
229,"ok",FALSE,""
230,"ok",FALSE,""
231,"ok",FALSE,""
232,"ok",FALSE,""
233,"ok",FALSE,""
234,"ok",FALSE,""
235,"ok",FALSE,""
236,"ok",FALSE,""
237,"ok",FALSE,""
238,"ok",FALSE,""
239,"ok",FALSE,""
240,"ok",FALSE,""
241,"ok",FALSE,""
242,"ok",FALSE,""
243,"ok",FALSE,""
244,"ok",FALSE,""
245,"ok",FALSE,""
246,"ok",FALSE,""
247,"ok",FALSE,""
248,"ok",FALSE,""
249,"ok",FALSE,""
250,"ok",FALSE,""
251,"ok",FALSE,""
252,"ok",FALSE,""
253,"ok",FALSE,""
254,"ok",FALSE,""
255,"ok",FALSE,""
256,"ok",FALSE,""
257,"ok",FALSE,""
258,"ok",FALSE,""
259,"ok",FALSE,""
260,"ok",FALSE,""
261,"ok",FALSE,""
262,"ok",FALSE,""
263,"ok",FALSE,""
264,"ok",FALSE,""
265,"ok",FALSE,""
266,"ok",FALSE,""
267,"ok",FALSE,""
268,"ok",FALSE,""
269,"ok",FALSE,""
270,"ok",FALSE,""
271,"ok",FALSE,""
272,"ok",FALSE,""
273,"ok",FALSE,""
274,"ok",FALSE,""
275,"ok",FALSE,""
276,"ok",FALSE,""
277,"ok",FALSE,""
278,"ok",FALSE,""
279,"ok",FALSE,""
280,"ok",FALSE,""
281,"ok",FALSE,""
282,"ok",FALSE,""
283,"ok",FALSE,""
284,"ok",FALSE,""
285,"ok",FALSE,""
286,"ok",FALSE,""
287,"ok",FALSE,""
288,"ok",FALSE,""
289,"ok",FALSE,""
290,"ok",FALSE,""
291,"ok",FALSE,""
292,"ok",FALSE,""
293,"ok",FALSE,""
294,"ok",FALSE,""
295,"ok",FALSE,""
296,"ok",FALSE,""
297,"ok",FALSE,""
298,"ok",FALSE,""
299,"ok",FALSE,""
300,"ok",FALSE,""
301,"ok",FALSE,""
302,"ok",FALSE,""
303,"ok",FALSE,""
304,"ok",FALSE,""
305,"ok",FALSE,""
306,"ok",FALSE,""
307,"ok",FALSE,""
308,"ok",FALSE,""
309,"ok",FALSE,""
310,"ok",FALSE,""
311,"ok",FALSE,""
312,"ok",FALSE,""
313,"ok",FALSE,""
314,"ok",FALSE,""
315,"ok",FALSE,""
316,"ok",FALSE,""
317,"ok",FALSE,""
318,"ok",FALSE,""
319,"ok",FALSE,""
320,"ok",FALSE,""
321,"ok",FALSE,""
322,"ok",FALSE,""
323,"ok",FALSE,""
324,"ok",FALSE,""
325,"ok",FALSE,""
326,"ok",FALSE,""
327,"ok",FALSE,""
328,"ok",FALSE,""
329,"ok",FALSE,""
330,"ok",FALSE,""
331,"ok",FALSE,""
332,"ok",FALSE,""
333,"ok",FALSE,""
334,"ok",FALSE,""
335,"ok",FALSE,""
336,"ok",FALSE,""
337,"ok",FALSE,""
338,"ok",FALSE,""
339,"ok",FALSE,""
340,"ok",FALSE,""
341,"ok",FALSE,""
342,"ok",FALSE,""
343,"ok",FALSE,""
344,"ok",FALSE,""
345,"ok",FALSE,""
346,"ok",FALSE,""
347,"ok",FALSE,""
348,"ok",FALSE,""
349,"ok",FALSE,""
350,"ok",FALSE,""
351,"ok",FALSE,""
352,"ok",FALSE,""
353,"ok",FALSE,""
354,"ok",FALSE,""
355,"ok",FALSE,""
356,"ok",FALSE,""
357,"ok",FALSE,""
358,"ok",FALSE,""
359,"ok",FALSE,""
360,"ok",FALSE,""
361,"ok",FALSE,""
362,"ok",FALSE,""
363,"ok",FALSE,""
364,"ok",FALSE,""
365,"ok",FALSE,""
366,"ok",FALSE,""
367,"ok",FALSE,""
368,"ok",FALSE,""
369,"ok",FALSE,""
370,"ok",FALSE,""
371,"ok",FALSE,""
372,"ok",FALSE,""
373,"ok",FALSE,""
374,"ok",FALSE,""
375,"ok",FALSE,""
376,"ok",FALSE,""
377,"ok",FALSE,""
378,"ok",FALSE,""
379,"ok",FALSE,""
380,"ok",FALSE,""
381,"ok",FALSE,""
382,"ok",FALSE,""
383,"ok",FALSE,""
384,"ok",FALSE,""
385,"ok",FALSE,""
386,"ok",FALSE,""
387,"ok",FALSE,""
388,"ok",FALSE,""
389,"ok",FALSE,""
390,"ok",FALSE,""
391,"ok",FALSE,""
392,"ok",FALSE,""
393,"ok",FALSE,""
394,"ok",FALSE,""
395,"ok",FALSE,""
396,"ok",FALSE,""
397,"ok",FALSE,""
398,"ok",FALSE,""
399,"ok",FALSE,""
400,"ok",FALSE,""
401,"ok",FALSE,""
402,"ok",FALSE,""
403,"ok",FALSE,""
404,"ok",FALSE,""
405,"ok",FALSE,""
406,"ok",FALSE,""
407,"ok",FALSE,""
408,"ok",FALSE,""
409,"ok",FALSE,""
410,"ok",FALSE,""
411,"ok",FALSE,""
412,"ok",FALSE,""
413,"ok",FALSE,""
414,"ok",FALSE,""
415,"ok",FALSE,""
416,"ok",FALSE,""
417,"ok",FALSE,""
418,"ok",FALSE,""
419,"ok",FALSE,""
420,"ok",FALSE,""
421,"ok",FALSE,""
422,"ok",FALSE,""
423,"ok",FALSE,""
424,"ok",FALSE,""
425,"ok",FALSE,""
426,"ok",FALSE,""
427,"ok",FALSE,""
428,"ok",FALSE,""
429,"ok",FALSE,""
430,"ok",FALSE,""
431,"ok",FALSE,""
432,"ok",FALSE,""
433,"ok",FALSE,""
434,"ok",FALSE,""
435,"ok",FALSE,""
436,"ok",FALSE,""
437,"ok",FALSE,""
438,"ok",FALSE,""
439,"ok",FALSE,""
440,"ok",FALSE,""
441,"ok",FALSE,""
442,"ok",FALSE,""
443,"ok",FALSE,""
444,"ok",FALSE,""
445,"ok",FALSE,""
446,"ok",FALSE,""
447,"ok",FALSE,""
448,"ok",FALSE,""
449,"ok",FALSE,""
450,"ok",FALSE,""
451,"ok",FALSE,""
452,"ok",FALSE,""
453,"ok",FALSE,""
454,"ok",FALSE,""
455,"ok",FALSE,""
456,"ok",FALSE,""
457,"ok",FALSE,""
458,"ok",FALSE,""
459,"ok",FALSE,""
460,"ok",FALSE,""
461,"ok",FALSE,""
462,"ok",FALSE,""
463,"ok",FALSE,""
464,"ok",FALSE,""
465,"ok",FALSE,""
466,"ok",FALSE,""
467,"ok",FALSE,""
468,"ok",FALSE,""
469,"ok",FALSE,""
470,"ok",FALSE,""
471,"ok",FALSE,""
472,"ok",FALSE,""
473,"ok",FALSE,""
474,"ok",FALSE,""
475,"ok",FALSE,""
476,"ok",FALSE,""
477,"ok",FALSE,""
478,"ok",FALSE,""
479,"ok",FALSE,""
480,"ok",FALSE,""
481,"ok",FALSE,""
482,"ok",FALSE,""
483,"ok",FALSE,""
484,"ok",FALSE,""
485,"ok",FALSE,""
486,"ok",FALSE,""
487,"ok",FALSE,""
488,"ok",FALSE,""
489,"ok",FALSE,""
490,"ok",FALSE,""
491,"ok",FALSE,""
492,"ok",FALSE,""
493,"ok",FALSE,""
494,"ok",FALSE,""
495,"ok",FALSE,""
496,"ok",FALSE,""
497,"ok",FALSE,""
498,"ok",FALSE,""
499,"ok",FALSE,""
500,"ok",FALSE,""
501,"ok",FALSE,""
502,"ok",FALSE,""
503,"ok",FALSE,""
504,"ok",FALSE,""
505,"ok",FALSE,""
506,"ok",FALSE,""
507,"ok",FALSE,""
508,"ok",FALSE,""
509,"ok",FALSE,""
510,"ok",FALSE,""
511,"ok",FALSE,""
512,"ok",FALSE,""
513,"ok",FALSE,""
514,"ok",FALSE,""
515,"ok",FALSE,""
516,"ok",FALSE,""
517,"ok",FALSE,""
518,"ok",FALSE,""
519,"ok",FALSE,""
520,"ok",FALSE,""
521,"ok",FALSE,""
522,"ok",FALSE,""
523,"ok",FALSE,""
524,"ok",FALSE,""
525,"ok",FALSE,""
526,"ok",FALSE,""
527,"ok",FALSE,""
528,"ok",FALSE,""
529,"ok",FALSE,""
530,"ok",FALSE,""
531,"ok",FALSE,""
532,"ok",FALSE,""
533,"ok",FALSE,""
534,"ok",FALSE,""
535,"ok",FALSE,""
536,"ok",FALSE,""
537,"ok",FALSE,""
538,"ok",FALSE,""
539,"ok",FALSE,""
540,"ok",FALSE,""
541,"ok",FALSE,""
542,"ok",FALSE,""
543,"ok",FALSE,""
544,"ok",FALSE,""
545,"ok",FALSE,""
546,"ok",FALSE,""
547,"ok",FALSE,""
548,"ok",FALSE,""
549,"ok",FALSE,""
550,"ok",FALSE,""
551,"ok",FALSE,""
552,"ok",FALSE,""
553,"ok",FALSE,""
554,"ok",FALSE,""
555,"ok",FALSE,""
556,"ok",FALSE,""
557,"ok",FALSE,""
558,"ok",FALSE,""
559,"ok",FALSE,""
560,"ok",FALSE,""
561,"ok",FALSE,""
562,"ok",FALSE,""
563,"ok",FALSE,""
564,"ok",FALSE,""
565,"ok",FALSE,""
566,"ok",FALSE,""
567,"ok",FALSE,""
568,"ok",FALSE,""
569,"ok",FALSE,""
570,"ok",FALSE,""
571,"ok",FALSE,""
572,"ok",FALSE,""
573,"ok",FALSE,""
574,"ok",FALSE,""
575,"ok",FALSE,""
576,"ok",FALSE,""
577,"ok",FALSE,""
578,"ok",FALSE,""
579,"ok",FALSE,""
580,"ok",FALSE,""
581,"ok",FALSE,""
582,"ok",FALSE,""
583,"ok",FALSE,""
584,"ok",FALSE,""
585,"ok",FALSE,""
586,"ok",FALSE,""
587,"ok",FALSE,""
588,"ok",FALSE,""
589,"ok",FALSE,""
590,"ok",FALSE,""
591,"ok",FALSE,""
592,"ok",FALSE,""
593,"ok",FALSE,""
594,"ok",FALSE,""
595,"ok",FALSE,""
596,"ok",FALSE,""
597,"ok",FALSE,""
598,"ok",FALSE,""
599,"ok",FALSE,""
600,"ok",FALSE,""
601,"ok",FALSE,""
602,"ok",FALSE,""
603,"ok",FALSE,""
604,"ok",FALSE,""
605,"ok",FALSE,""
606,"ok",FALSE,""
607,"ok",FALSE,""
608,"ok",FALSE,""
609,"ok",FALSE,""
610,"ok",FALSE,""
611,"ok",FALSE,""
612,"ok",FALSE,""
613,"ok",FALSE,""
614,"ok",FALSE,""
615,"ok",FALSE,""
616,"ok",FALSE,""
617,"ok",FALSE,""
618,"ok",FALSE,""
619,"ok",FALSE,""
620,"ok",FALSE,""
621,"ok",FALSE,""
622,"ok",FALSE,""
623,"ok",FALSE,""
624,"ok",FALSE,""
625,"ok",FALSE,""
626,"ok",FALSE,""
627,"ok",FALSE,""
628,"ok",FALSE,""
629,"ok",FALSE,""
630,"ok",FALSE,""
631,"ok",FALSE,""
632,"ok",FALSE,""
633,"ok",FALSE,""
634,"ok",FALSE,""
635,"ok",FALSE,""
636,"ok",FALSE,""
637,"ok",FALSE,""
638,"ok",FALSE,""
639,"ok",FALSE,""
640,"ok",FALSE,""
641,"ok",FALSE,""
642,"ok",FALSE,""
643,"ok",FALSE,""
644,"ok",FALSE,""
645,"ok",FALSE,""
646,"ok",FALSE,""
647,"ok",FALSE,""
648,"ok",FALSE,""
649,"ok",FALSE,""
650,"ok",FALSE,""
651,"ok",FALSE,""
652,"ok",FALSE,""
653,"ok",FALSE,""
654,"ok",FALSE,""
655,"ok",FALSE,""
656,"ok",FALSE,""
657,"ok",FALSE,""
658,"ok",FALSE,""
659,"ok",FALSE,""
660,"ok",FALSE,""
661,"ok",FALSE,""
662,"ok",FALSE,""
663,"ok",FALSE,""
664,"ok",FALSE,""
665,"ok",FALSE,""
666,"ok",FALSE,""
667,"ok",FALSE,""
668,"ok",FALSE,""
669,"ok",FALSE,""
670,"ok",FALSE,""
671,"ok",FALSE,""
672,"ok",FALSE,""
673,"ok",FALSE,""
674,"ok",FALSE,""
675,"ok",FALSE,""
676,"ok",FALSE,""
677,"ok",FALSE,""
678,"ok",FALSE,""
679,"ok",FALSE,""
680,"ok",FALSE,""
681,"ok",FALSE,""
682,"ok",FALSE,""
683,"ok",FALSE,""
684,"ok",FALSE,""
685,"ok",FALSE,""
686,"ok",FALSE,""
687,"ok",FALSE,""
688,"ok",FALSE,""
689,"ok",FALSE,""
690,"ok",FALSE,""
691,"ok",FALSE,""
692,"ok",FALSE,""
693,"ok",FALSE,""
694,"ok",FALSE,""
695,"ok",FALSE,""
696,"ok",FALSE,""
697,"ok",FALSE,""
698,"ok",FALSE,""
699,"ok",FALSE,""
700,"ok",FALSE,""
701,"ok",FALSE,""
702,"ok",FALSE,""
703,"ok",FALSE,""
704,"ok",FALSE,""
705,"ok",FALSE,""
706,"ok",FALSE,""
707,"ok",FALSE,""
708,"ok",FALSE,""
709,"ok",FALSE,""
710,"ok",FALSE,""
711,"ok",FALSE,""
712,"ok",FALSE,""
713,"ok",FALSE,""
714,"ok",FALSE,""
715,"ok",FALSE,""
716,"ok",FALSE,""
717,"ok",FALSE,""
718,"ok",FALSE,""
719,"ok",FALSE,""
720,"ok",FALSE,""
721,"ok",FALSE,""
722,"ok",FALSE,""
723,"ok",FALSE,""
724,"ok",FALSE,""
725,"ok",FALSE,""
726,"ok",FALSE,""
727,"ok",FALSE,""
728,"ok",FALSE,""
729,"ok",FALSE,""
730,"ok",FALSE,""
731,"ok",FALSE,""
732,"ok",FALSE,""
733,"ok",FALSE,""
734,"ok",FALSE,""
735,"ok",FALSE,""
736,"ok",FALSE,""
737,"ok",FALSE,""
738,"ok",FALSE,""
739,"ok",FALSE,""
740,"ok",FALSE,""
741,"ok",FALSE,""
742,"ok",FALSE,""
743,"ok",FALSE,""
744,"ok",FALSE,""
745,"ok",FALSE,""
746,"ok",FALSE,""
747,"ok",FALSE,""
748,"ok",FALSE,""
749,"ok",FALSE,""
750,"ok",FALSE,""
751,"ok",FALSE,""
752,"ok",FALSE,""
753,"ok",FALSE,""
754,"ok",FALSE,""
755,"ok",FALSE,""
756,"ok",FALSE,""
757,"ok",FALSE,""
758,"ok",FALSE,""
759,"ok",FALSE,""
760,"ok",FALSE,""
761,"ok",FALSE,""
762,"ok",FALSE,""
763,"ok",FALSE,""
764,"ok",FALSE,""
765,"ok",FALSE,""
766,"ok",FALSE,""
767,"ok",FALSE,""
768,"ok",FALSE,""
769,"ok",FALSE,""
770,"ok",FALSE,""
771,"ok",FALSE,""
772,"ok",FALSE,""
773,"ok",FALSE,""
774,"ok",FALSE,""
775,"ok",FALSE,""
776,"ok",FALSE,""
777,"ok",FALSE,""
778,"ok",FALSE,""
779,"ok",FALSE,""
780,"ok",FALSE,""
781,"ok",FALSE,""
782,"ok",FALSE,""
783,"ok",FALSE,""
784,"ok",FALSE,""
785,"ok",FALSE,""
786,"ok",FALSE,""
787,"ok",FALSE,""
788,"ok",FALSE,""
789,"ok",FALSE,""
790,"ok",FALSE,""
791,"ok",FALSE,""
792,"ok",FALSE,""
793,"ok",FALSE,""
794,"ok",FALSE,""
795,"ok",FALSE,""
796,"ok",FALSE,""
797,"ok",FALSE,""
798,"ok",FALSE,""
799,"ok",FALSE,""
800,"ok",FALSE,""
801,"ok",FALSE,""
802,"ok",FALSE,""
803,"ok",FALSE,""
804,"ok",FALSE,""
805,"ok",FALSE,""
806,"ok",FALSE,""
807,"ok",FALSE,""
808,"ok",FALSE,""
809,"ok",FALSE,""
810,"ok",FALSE,""
811,"ok",FALSE,""
812,"ok",FALSE,""
813,"ok",FALSE,""
814,"ok",FALSE,""
815,"ok",FALSE,""
816,"ok",FALSE,""
817,"ok",FALSE,""
818,"ok",FALSE,""
819,"ok",FALSE,""
820,"ok",FALSE,""
821,"ok",FALSE,""
822,"ok",FALSE,""
823,"ok",FALSE,""
824,"ok",FALSE,""
825,"ok",FALSE,""
826,"ok",FALSE,""
827,"ok",FALSE,""
828,"ok",FALSE,""
829,"ok",FALSE,""
830,"ok",FALSE,""
831,"ok",FALSE,""
832,"ok",FALSE,""
833,"ok",FALSE,""
834,"ok",FALSE,""
835,"ok",FALSE,""
836,"ok",FALSE,""
837,"ok",FALSE,""
838,"ok",FALSE,""
839,"ok",FALSE,""
840,"ok",FALSE,""
841,"ok",FALSE,""
842,"ok",FALSE,""
843,"ok",FALSE,""
844,"ok",FALSE,""
845,"ok",FALSE,""
846,"ok",FALSE,""
847,"ok",FALSE,""
848,"ok",FALSE,""
849,"ok",FALSE,""
850,"ok",FALSE,""
851,"ok",FALSE,""
852,"ok",FALSE,""
853,"ok",FALSE,""
854,"ok",FALSE,""
855,"ok",FALSE,""
856,"ok",FALSE,""
857,"ok",FALSE,""
858,"ok",FALSE,""
859,"ok",FALSE,""
860,"ok",FALSE,""
861,"ok",FALSE,""
862,"ok",FALSE,""
863,"ok",FALSE,""
864,"ok",FALSE,""
865,"ok",FALSE,""
866,"ok",FALSE,""
867,"ok",FALSE,""
868,"ok",FALSE,""
869,"ok",FALSE,""
870,"ok",FALSE,""
871,"ok",FALSE,""
872,"ok",FALSE,""
873,"ok",FALSE,""
874,"ok",FALSE,""
875,"ok",FALSE,""
876,"ok",FALSE,""
877,"ok",FALSE,""
878,"ok",FALSE,""
879,"ok",FALSE,""
880,"ok",FALSE,""
881,"ok",FALSE,""
882,"ok",FALSE,""
883,"ok",FALSE,""
884,"ok",FALSE,""
885,"ok",FALSE,""
886,"ok",FALSE,""
887,"ok",FALSE,""
888,"ok",FALSE,""
889,"ok",FALSE,""
890,"ok",FALSE,""
891,"ok",FALSE,""
892,"ok",FALSE,""
893,"ok",FALSE,""
894,"ok",FALSE,""
895,"ok",FALSE,""
896,"ok",FALSE,""
897,"ok",FALSE,""
898,"ok",FALSE,""
899,"ok",FALSE,""
900,"ok",FALSE,""
901,"ok",FALSE,""
902,"ok",FALSE,""
903,"ok",FALSE,""
904,"ok",FALSE,""
905,"ok",FALSE,""
906,"ok",FALSE,""
907,"ok",FALSE,""
908,"ok",FALSE,""
909,"ok",FALSE,""
910,"ok",FALSE,""
911,"ok",FALSE,""
912,"ok",FALSE,""
913,"ok",FALSE,""
914,"ok",FALSE,""
915,"ok",FALSE,""
916,"ok",FALSE,""
917,"ok",FALSE,""
918,"ok",FALSE,""
919,"ok",FALSE,""
920,"ok",FALSE,""
921,"ok",FALSE,""
922,"ok",FALSE,""
923,"ok",FALSE,""
924,"ok",FALSE,""
925,"ok",FALSE,""
926,"ok",FALSE,""
927,"ok",FALSE,""
928,"ok",FALSE,""
929,"ok",FALSE,""
930,"ok",FALSE,""
931,"ok",FALSE,""
932,"ok",FALSE,""
933,"ok",FALSE,""
934,"ok",FALSE,""
935,"ok",FALSE,""
936,"ok",FALSE,""
937,"ok",FALSE,""
938,"ok",FALSE,""
939,"ok",FALSE,""
940,"ok",FALSE,""
941,"ok",FALSE,""
942,"ok",FALSE,""
943,"ok",FALSE,""
944,"ok",FALSE,""
945,"ok",FALSE,""
946,"ok",FALSE,""
947,"ok",FALSE,""
948,"ok",FALSE,""
949,"ok",FALSE,""
950,"ok",FALSE,""
951,"ok",FALSE,""
952,"ok",FALSE,""
953,"ok",FALSE,""
954,"ok",FALSE,""
955,"ok",FALSE,""
956,"ok",FALSE,""
957,"ok",FALSE,""
958,"ok",FALSE,""
959,"ok",FALSE,""
960,"ok",FALSE,""
961,"ok",FALSE,""
962,"ok",FALSE,""
963,"ok",FALSE,""
964,"ok",FALSE,""
965,"ok",FALSE,""
966,"ok",FALSE,""
967,"ok",FALSE,""
968,"ok",FALSE,""
969,"ok",FALSE,""
970,"ok",FALSE,""
971,"ok",FALSE,""
972,"ok",FALSE,""
973,"ok",FALSE,""
974,"ok",FALSE,""
975,"ok",FALSE,""
976,"ok",FALSE,""
977,"ok",FALSE,""
978,"ok",FALSE,""
979,"ok",FALSE,""
980,"ok",FALSE,""
981,"ok",FALSE,""
982,"ok",FALSE,""
983,"ok",FALSE,""
984,"ok",FALSE,""
985,"ok",FALSE,""
986,"ok",FALSE,""
987,"ok",FALSE,""
988,"ok",FALSE,""
989,"ok",FALSE,""
990,"ok",FALSE,""
991,"ok",FALSE,""
992,"ok",FALSE,""
993,"ok",FALSE,""
994,"ok",FALSE,""
995,"ok",FALSE,""
996,"ok",FALSE,""
997,"ok",FALSE,""
998,"ok",FALSE,""
999,"ok",FALSE,""
1000,"ok",FALSE,""
1001,"ok",FALSE,""
1002,"ok",FALSE,""
1003,"ok",FALSE,""
1004,"ok",FALSE,""
1005,"ok",FALSE,""
1006,"ok",FALSE,""
1007,"ok",FALSE,""
1008,"ok",FALSE,""
1009,"ok",FALSE,""
1010,"ok",FALSE,""
1011,"ok",FALSE,""
1012,"ok",FALSE,""
1013,"ok",FALSE,""
1014,"ok",FALSE,""
1015,"ok",FALSE,""
1016,"ok",FALSE,""
1017,"ok",FALSE,""
1018,"ok",FALSE,""
1019,"ok",FALSE,""
1020,"ok",FALSE,""
1021,"ok",FALSE,""
1022,"ok",FALSE,""
1023,"ok",FALSE,""
1024,"ok",FALSE,""
1025,"ok",FALSE,""
1026,"ok",FALSE,""
1027,"ok",FALSE,""
1028,"ok",FALSE,""
1029,"ok",FALSE,""
1030,"ok",FALSE,""
1031,"ok",FALSE,""
1032,"ok",FALSE,""
1033,"ok",FALSE,""
1034,"ok",FALSE,""
1035,"ok",FALSE,""
1036,"ok",FALSE,""
1037,"ok",FALSE,""
1038,"ok",FALSE,""
1039,"ok",FALSE,""
1040,"ok",FALSE,""
1041,"ok",FALSE,""
1042,"ok",FALSE,""
1043,"ok",FALSE,""
1044,"ok",FALSE,""
1045,"ok",FALSE,""
1046,"ok",FALSE,""
1047,"ok",FALSE,""
1048,"ok",FALSE,""
1049,"ok",FALSE,""
1050,"ok",FALSE,""
1051,"ok",FALSE,""
1052,"ok",FALSE,""
1053,"ok",FALSE,""
1054,"ok",FALSE,""
1055,"ok",FALSE,""
1056,"ok",FALSE,""
1057,"ok",FALSE,""
1058,"ok",FALSE,""
1059,"ok",FALSE,""
1060,"ok",FALSE,""
1061,"ok",FALSE,""
1062,"ok",FALSE,""
1063,"ok",FALSE,""
1064,"ok",FALSE,""
1065,"ok",FALSE,""
1066,"ok",FALSE,""
1067,"ok",FALSE,""
1068,"ok",FALSE,""
1069,"ok",FALSE,""
1070,"ok",FALSE,""
1071,"ok",FALSE,""
1072,"ok",FALSE,""
1073,"ok",FALSE,""
1074,"ok",FALSE,""
1075,"ok",FALSE,""
1076,"ok",FALSE,""
1077,"ok",FALSE,""
1078,"ok",FALSE,""
1079,"ok",FALSE,""
1080,"ok",FALSE,""
1081,"ok",FALSE,""
1082,"ok",FALSE,""
1083,"ok",FALSE,""
1084,"ok",FALSE,""
1085,"ok",FALSE,""
1086,"ok",FALSE,""
1087,"ok",FALSE,""
1088,"ok",FALSE,""
1089,"ok",FALSE,""
1090,"ok",FALSE,""
1091,"ok",FALSE,""
1092,"ok",FALSE,""
1093,"ok",FALSE,""
1094,"ok",FALSE,""
1095,"ok",FALSE,""
1096,"ok",FALSE,""
1097,"ok",FALSE,""
1098,"ok",FALSE,""
1099,"ok",FALSE,""
1100,"ok",FALSE,""
1101,"ok",FALSE,""
1102,"ok",FALSE,""
1103,"ok",FALSE,""
1104,"ok",FALSE,""
1105,"ok",FALSE,""
1106,"ok",FALSE,""
1107,"ok",FALSE,""
1108,"ok",FALSE,""
1109,"ok",FALSE,""
1110,"ok",FALSE,""
1111,"ok",FALSE,""
1112,"ok",FALSE,""
1113,"ok",FALSE,""
1114,"ok",FALSE,""
1115,"ok",FALSE,""
1116,"ok",FALSE,""
1117,"ok",FALSE,""
1118,"ok",FALSE,""
1119,"ok",FALSE,""
1120,"ok",FALSE,""
1121,"ok",FALSE,""
1122,"ok",FALSE,""
1123,"ok",FALSE,""
1124,"ok",FALSE,""
1125,"ok",FALSE,""
1126,"ok",FALSE,""
1127,"ok",FALSE,""
1128,"ok",FALSE,""
1129,"ok",FALSE,""
1130,"ok",FALSE,""
1131,"ok",FALSE,""
1132,"ok",FALSE,""
1133,"ok",FALSE,""
1134,"ok",FALSE,""
1135,"ok",FALSE,""
1136,"ok",FALSE,""
1137,"ok",FALSE,""
1138,"ok",FALSE,""
1139,"ok",FALSE,""
1140,"ok",FALSE,""
1141,"ok",FALSE,""
1142,"ok",FALSE,""
1143,"ok",FALSE,""
1144,"ok",FALSE,""
1145,"ok",FALSE,""
1146,"ok",FALSE,""
1147,"ok",FALSE,""
1148,"ok",FALSE,""
1149,"ok",FALSE,""
1150,"ok",FALSE,""
1151,"ok",FALSE,""
1152,"ok",FALSE,""
1153,"ok",FALSE,""
1154,"ok",FALSE,""
1155,"ok",FALSE,""
1156,"ok",FALSE,""
1157,"ok",FALSE,""
1158,"ok",FALSE,""
1159,"ok",FALSE,""
1160,"ok",FALSE,""
1161,"ok",FALSE,""
1162,"ok",FALSE,""
1163,"ok",FALSE,""
1164,"ok",FALSE,""
1165,"ok",FALSE,""
1166,"ok",FALSE,""
1167,"ok",FALSE,""
1168,"ok",FALSE,""
1169,"ok",FALSE,""
1170,"ok",FALSE,""
1171,"ok",FALSE,""
1172,"ok",FALSE,""
1173,"ok",FALSE,""
1174,"ok",FALSE,""
1175,"ok",FALSE,""
1176,"ok",FALSE,""
1177,"ok",FALSE,""
1178,"ok",FALSE,""
1179,"ok",FALSE,""
1180,"ok",FALSE,""
1181,"ok",FALSE,""
1182,"ok",FALSE,""
1183,"ok",FALSE,""
1184,"ok",FALSE,""
1185,"ok",FALSE,""
1186,"ok",FALSE,""
1187,"ok",FALSE,""
1188,"ok",FALSE,""
1189,"ok",FALSE,""
1190,"ok",FALSE,""
1191,"ok",FALSE,""
1192,"ok",FALSE,""
1193,"ok",FALSE,""
1194,"ok",FALSE,""
1195,"ok",FALSE,""
1196,"ok",FALSE,""
1197,"ok",FALSE,""
1198,"ok",FALSE,""
1199,"ok",FALSE,""
1200,"ok",FALSE,""
1201,"ok",FALSE,""
1202,"ok",FALSE,""
1203,"ok",FALSE,""
1204,"ok",FALSE,""
1205,"ok",FALSE,""
1206,"ok",FALSE,""
1207,"ok",FALSE,""
1208,"ok",FALSE,""
1209,"ok",FALSE,""
1210,"ok",FALSE,""
1211,"ok",FALSE,""
1212,"ok",FALSE,""
1213,"ok",FALSE,""
1214,"ok",FALSE,""
1215,"ok",FALSE,""
1216,"ok",FALSE,""
1217,"ok",FALSE,""
1218,"ok",FALSE,""
1219,"ok",FALSE,""
1220,"ok",FALSE,""
1221,"ok",FALSE,""
1222,"ok",FALSE,""
1223,"ok",FALSE,""
1224,"ok",FALSE,""
1225,"ok",FALSE,""
1226,"ok",FALSE,""
1227,"ok",FALSE,""
1228,"ok",FALSE,""
1229,"ok",FALSE,""
1230,"ok",FALSE,""
1231,"ok",FALSE,""
1232,"ok",FALSE,""
1233,"ok",FALSE,""
1234,"ok",FALSE,""
1235,"ok",FALSE,""
1236,"ok",FALSE,""
1237,"ok",FALSE,""
1238,"ok",FALSE,""
1239,"ok",FALSE,""
1240,"ok",FALSE,""
1241,"ok",FALSE,""
1242,"ok",FALSE,""
1243,"ok",FALSE,""
1244,"ok",FALSE,""
1245,"ok",FALSE,""
1246,"ok",FALSE,""
1247,"ok",FALSE,""
1248,"ok",FALSE,""
1249,"ok",FALSE,""
1250,"ok",FALSE,""
1251,"ok",FALSE,""
1252,"ok",FALSE,""
1253,"ok",FALSE,""
1254,"ok",FALSE,""
1255,"ok",FALSE,""
1256,"ok",FALSE,""
1257,"ok",FALSE,""
1258,"ok",FALSE,""
1259,"ok",FALSE,""
1260,"ok",FALSE,""
1261,"ok",FALSE,""
1262,"ok",FALSE,""
1263,"ok",FALSE,""
1264,"ok",FALSE,""
1265,"ok",FALSE,""
1266,"ok",FALSE,""
1267,"ok",FALSE,""
1268,"ok",FALSE,""
1269,"ok",FALSE,""
1270,"ok",FALSE,""
1271,"ok",FALSE,""
1272,"ok",FALSE,""
1273,"ok",FALSE,""
1274,"ok",FALSE,""
1275,"ok",FALSE,""
1276,"ok",FALSE,""
1277,"ok",FALSE,""
1278,"ok",FALSE,""
1279,"ok",FALSE,""
1280,"ok",FALSE,""
1281,"ok",FALSE,""
1282,"ok",FALSE,""
1283,"ok",FALSE,""
1284,"ok",FALSE,""
1285,"ok",FALSE,""
1286,"ok",FALSE,""
1287,"ok",FALSE,""
1288,"ok",FALSE,""
1289,"ok",FALSE,""
1290,"ok",FALSE,""
1291,"ok",FALSE,""
1292,"ok",FALSE,""
1293,"ok",FALSE,""
1294,"ok",FALSE,""
1295,"ok",FALSE,""
1296,"ok",FALSE,""
1297,"ok",FALSE,""
1298,"ok",FALSE,""
1299,"ok",FALSE,""
1300,"ok",FALSE,""
1301,"ok",FALSE,""
1302,"ok",FALSE,""
1303,"ok",FALSE,""
1304,"ok",FALSE,""
1305,"ok",FALSE,""
1306,"ok",FALSE,""
1307,"ok",FALSE,""
1308,"ok",FALSE,""
1309,"ok",FALSE,""
1310,"ok",FALSE,""
1311,"ok",FALSE,""
1312,"ok",FALSE,""
1313,"ok",FALSE,""
1314,"ok",FALSE,""
1315,"ok",FALSE,""
1316,"ok",FALSE,""
1317,"ok",FALSE,""
1318,"ok",FALSE,""
1319,"ok",FALSE,""
1320,"ok",FALSE,""
1321,"ok",FALSE,""
1322,"ok",FALSE,""
1323,"ok",FALSE,""
1324,"ok",FALSE,""
1325,"ok",FALSE,""
1326,"ok",FALSE,""
1327,"ok",FALSE,""
1328,"ok",FALSE,""
1329,"ok",FALSE,""
1330,"ok",FALSE,""
1331,"ok",FALSE,""
1332,"ok",FALSE,""
1333,"ok",FALSE,""
1334,"ok",FALSE,""
1335,"ok",FALSE,""
1336,"ok",FALSE,""
1337,"ok",FALSE,""
1338,"ok",FALSE,""
1339,"ok",FALSE,""
1340,"ok",FALSE,""
1341,"ok",FALSE,""
1342,"ok",FALSE,""
1343,"ok",FALSE,""
1344,"ok",FALSE,""
1345,"ok",FALSE,""
1346,"ok",FALSE,""
1347,"ok",FALSE,""
1348,"ok",FALSE,""
1349,"ok",FALSE,""
1350,"ok",FALSE,""
1351,"ok",FALSE,""
1352,"ok",FALSE,""
1353,"ok",FALSE,""
1354,"ok",FALSE,""
1355,"ok",FALSE,""
1356,"ok",FALSE,""
1357,"ok",FALSE,""
1358,"ok",FALSE,""
1359,"ok",FALSE,""
1360,"ok",FALSE,""
1361,"ok",FALSE,""
1362,"ok",FALSE,""
1363,"ok",FALSE,""
1364,"ok",FALSE,""
1365,"ok",FALSE,""
1366,"ok",FALSE,""
1367,"ok",FALSE,""
1368,"ok",FALSE,""
1369,"ok",FALSE,""
1370,"ok",FALSE,""
1371,"ok",FALSE,""
1372,"ok",FALSE,""
1373,"ok",FALSE,""
1374,"ok",FALSE,""
1375,"ok",FALSE,""
1376,"ok",FALSE,""
1377,"ok",FALSE,""
1378,"ok",FALSE,""
1379,"ok",FALSE,""
1380,"ok",FALSE,""
1381,"ok",FALSE,""
1382,"ok",FALSE,""
1383,"ok",FALSE,""
1384,"ok",FALSE,""
1385,"ok",FALSE,""
1386,"ok",FALSE,""
1387,"ok",FALSE,""
1388,"ok",FALSE,""
1389,"ok",FALSE,""
1390,"ok",FALSE,""
1391,"ok",FALSE,""
1392,"ok",FALSE,""
1393,"ok",FALSE,""
1394,"ok",FALSE,""
1395,"ok",FALSE,""
1396,"ok",FALSE,""
1397,"ok",FALSE,""
1398,"ok",FALSE,""
1399,"ok",FALSE,""
1400,"ok",FALSE,""
1401,"ok",FALSE,""
1402,"ok",FALSE,""
1403,"ok",FALSE,""
1404,"ok",FALSE,""
1405,"ok",FALSE,""
1406,"ok",FALSE,""
1407,"ok",FALSE,""
1408,"ok",FALSE,""
1409,"ok",FALSE,""
1410,"ok",FALSE,""
1411,"ok",FALSE,""
1412,"ok",FALSE,""
1413,"ok",FALSE,""
1414,"ok",FALSE,""
1415,"ok",FALSE,""
1416,"ok",FALSE,""
1417,"ok",FALSE,""
1418,"ok",FALSE,""
1419,"ok",FALSE,""
1420,"ok",FALSE,""
1421,"ok",FALSE,""
1422,"ok",FALSE,""
1423,"ok",FALSE,""
1424,"ok",FALSE,""
1425,"ok",FALSE,""
1426,"ok",FALSE,""
1427,"ok",FALSE,""
1428,"ok",FALSE,""
1429,"ok",FALSE,""
1430,"ok",FALSE,""
1431,"ok",FALSE,""
1432,"ok",FALSE,""
1433,"ok",FALSE,""
1434,"ok",FALSE,""
1435,"ok",FALSE,""
1436,"ok",FALSE,""
1437,"ok",FALSE,""
1438,"ok",FALSE,""
1439,"ok",FALSE,""
1440,"ok",FALSE,""
1441,"ok",FALSE,""
1442,"ok",FALSE,""
1443,"ok",FALSE,""
1444,"ok",FALSE,""
1445,"ok",FALSE,""
1446,"ok",FALSE,""
1447,"ok",FALSE,""
1448,"ok",FALSE,""
1449,"ok",FALSE,""
1450,"ok",FALSE,""
1451,"ok",FALSE,""
1452,"ok",FALSE,""
1453,"ok",FALSE,""
1454,"ok",FALSE,""
1455,"ok",FALSE,""
1456,"ok",FALSE,""
1457,"ok",FALSE,""
1458,"ok",FALSE,""
1459,"ok",FALSE,""
1460,"ok",FALSE,""
1461,"ok",FALSE,""
1462,"ok",FALSE,""
1463,"ok",FALSE,""
1464,"ok",FALSE,""
1465,"ok",FALSE,""
1466,"ok",FALSE,""
1467,"ok",FALSE,""
1468,"ok",FALSE,""
1469,"ok",FALSE,""
1470,"ok",FALSE,""
1471,"ok",FALSE,""
1472,"ok",FALSE,""
1473,"ok",FALSE,""
1474,"ok",FALSE,""
1475,"ok",FALSE,""
1476,"ok",FALSE,""
1477,"ok",FALSE,""
1478,"ok",FALSE,""
1479,"ok",FALSE,""
1480,"ok",FALSE,""
1481,"ok",FALSE,""
1482,"ok",FALSE,""
1483,"ok",FALSE,""
1484,"ok",FALSE,""
1485,"ok",FALSE,""
1486,"ok",FALSE,""
1487,"ok",FALSE,""
1488,"ok",FALSE,""
1489,"ok",FALSE,""
1490,"ok",FALSE,""
1491,"ok",FALSE,""
1492,"ok",FALSE,""
1493,"ok",FALSE,""
1494,"ok",FALSE,""
1495,"ok",FALSE,""
1496,"ok",FALSE,""
1497,"ok",FALSE,""
1498,"ok",FALSE,""
1499,"ok",FALSE,""
1500,"ok",FALSE,""
1501,"ok",FALSE,""
1502,"ok",FALSE,""
1503,"ok",FALSE,""
1504,"ok",FALSE,""
1505,"ok",FALSE,""
1506,"ok",FALSE,""
1507,"ok",FALSE,""
1508,"ok",FALSE,""
1509,"ok",FALSE,""
1510,"ok",FALSE,""
1511,"ok",FALSE,""
1512,"ok",FALSE,""
1513,"ok",FALSE,""
1514,"ok",FALSE,""
1515,"ok",FALSE,""
1516,"ok",FALSE,""
1517,"ok",FALSE,""
1518,"ok",FALSE,""
1519,"ok",FALSE,""
1520,"ok",FALSE,""
1521,"ok",FALSE,""
1522,"ok",FALSE,""
1523,"ok",FALSE,""
1524,"ok",FALSE,""
1525,"ok",FALSE,""
1526,"ok",FALSE,""
1527,"ok",FALSE,""
1528,"ok",FALSE,""
1529,"ok",FALSE,""
1530,"ok",FALSE,""
1531,"ok",FALSE,""
1532,"ok",FALSE,""
1533,"ok",FALSE,""
1534,"ok",FALSE,""
1535,"ok",FALSE,""
1536,"ok",FALSE,""
1537,"ok",FALSE,""
1538,"ok",FALSE,""
1539,"ok",FALSE,""
1540,"ok",FALSE,""
1541,"ok",FALSE,""
1542,"ok",FALSE,""
1543,"ok",FALSE,""
1544,"ok",FALSE,""
1545,"ok",FALSE,""
1546,"ok",FALSE,""
1547,"ok",FALSE,""
1548,"ok",FALSE,""
1549,"ok",FALSE,""
1550,"ok",FALSE,""
1551,"ok",FALSE,""
1552,"ok",FALSE,""
1553,"ok",FALSE,""
1554,"ok",FALSE,""
1555,"ok",FALSE,""
1556,"ok",FALSE,""
1557,"ok",FALSE,""
1558,"ok",FALSE,""
1559,"ok",FALSE,""
1560,"ok",FALSE,""
1561,"ok",FALSE,""
1562,"ok",FALSE,""
1563,"ok",FALSE,""
1564,"ok",FALSE,""
1565,"ok",FALSE,""
1566,"ok",FALSE,""
1567,"ok",FALSE,""
1568,"ok",FALSE,""
1569,"ok",FALSE,""
1570,"ok",FALSE,""
1571,"ok",FALSE,""
1572,"ok",FALSE,""
1573,"ok",FALSE,""
1574,"ok",FALSE,""
1575,"ok",FALSE,""
1576,"ok",FALSE,""
1577,"ok",FALSE,""
1578,"ok",FALSE,""
1579,"ok",FALSE,""
1580,"ok",FALSE,""
1581,"ok",FALSE,""
1582,"ok",FALSE,""
1583,"ok",FALSE,""
1584,"ok",FALSE,""
1585,"ok",FALSE,""
1586,"ok",FALSE,""
1587,"ok",FALSE,""
1588,"ok",FALSE,""
1589,"ok",FALSE,""
1590,"ok",FALSE,""
1591,"ok",FALSE,""
1592,"ok",FALSE,""
1593,"ok",FALSE,""
1594,"ok",FALSE,""
1595,"ok",FALSE,""
1596,"ok",FALSE,""
1597,"ok",FALSE,""
1598,"ok",FALSE,""
1599,"ok",FALSE,""
1600,"ok",FALSE,""
1601,"ok",FALSE,""
1602,"ok",FALSE,""
1603,"ok",FALSE,""
1604,"ok",FALSE,""
1605,"ok",FALSE,""
1606,"ok",FALSE,""
1607,"ok",FALSE,""
1608,"ok",FALSE,""
1609,"ok",FALSE,""
1610,"ok",FALSE,""
1611,"ok",FALSE,""
1612,"ok",FALSE,""
1613,"ok",FALSE,""
1614,"ok",FALSE,""
1615,"ok",FALSE,""
1616,"ok",FALSE,""
1617,"ok",FALSE,""
1618,"ok",FALSE,""
1619,"ok",FALSE,""
1620,"ok",FALSE,""
1621,"ok",FALSE,""
1622,"ok",FALSE,""
1623,"ok",FALSE,""
1624,"ok",FALSE,""
1625,"ok",FALSE,""
1626,"ok",FALSE,""
1627,"ok",FALSE,""
1628,"ok",FALSE,""
1629,"ok",FALSE,""
1630,"ok",FALSE,""
1631,"ok",FALSE,""
1632,"ok",FALSE,""
1633,"ok",FALSE,""
1634,"ok",FALSE,""
1635,"ok",FALSE,""
1636,"ok",FALSE,""
1637,"ok",FALSE,""
1638,"ok",FALSE,""
1639,"ok",FALSE,""
1640,"ok",FALSE,""
1641,"ok",FALSE,""
1642,"ok",FALSE,""
1643,"ok",FALSE,""
1644,"ok",FALSE,""
1645,"ok",FALSE,""
1646,"ok",FALSE,""
1647,"ok",FALSE,""
1648,"ok",FALSE,""
1649,"ok",FALSE,""
1650,"ok",FALSE,""
1651,"ok",FALSE,""
1652,"ok",FALSE,""
1653,"ok",FALSE,""
1654,"ok",FALSE,""
1655,"ok",FALSE,""
1656,"ok",FALSE,""
1657,"ok",FALSE,""
1658,"ok",FALSE,""
1659,"ok",FALSE,""
1660,"ok",FALSE,""
1661,"ok",FALSE,""
1662,"ok",FALSE,""
1663,"ok",FALSE,""
1664,"ok",FALSE,""
1665,"ok",FALSE,""
1666,"ok",FALSE,""
1667,"ok",FALSE,""
1668,"ok",FALSE,""
1669,"ok",FALSE,""
1670,"ok",FALSE,""
1671,"ok",FALSE,""
1672,"ok",FALSE,""
1673,"ok",FALSE,""
1674,"ok",FALSE,""
1675,"ok",FALSE,""
1676,"ok",FALSE,""
1677,"ok",FALSE,""
1678,"ok",FALSE,""
1679,"ok",FALSE,""
1680,"ok",FALSE,""
1681,"ok",FALSE,""
1682,"ok",FALSE,""
1683,"ok",FALSE,""
1684,"ok",FALSE,""
1685,"ok",FALSE,""
1686,"ok",FALSE,""
1687,"ok",FALSE,""
1688,"ok",FALSE,""
1689,"ok",FALSE,""
1690,"ok",FALSE,""
1691,"ok",FALSE,""
1692,"ok",FALSE,""
1693,"ok",FALSE,""
1694,"ok",FALSE,""
1695,"ok",FALSE,""
1696,"ok",FALSE,""
1697,"ok",FALSE,""
1698,"ok",FALSE,""
1699,"ok",FALSE,""
1700,"ok",FALSE,""
1701,"ok",FALSE,""
1702,"ok",FALSE,""
1703,"ok",FALSE,""
1704,"ok",FALSE,""
1705,"ok",FALSE,""
1706,"ok",FALSE,""
1707,"ok",FALSE,""
1708,"ok",FALSE,""
1709,"ok",FALSE,""
1710,"ok",FALSE,""
1711,"ok",FALSE,""
1712,"ok",FALSE,""
1713,"ok",FALSE,""
1714,"ok",FALSE,""
1715,"ok",FALSE,""
1716,"ok",FALSE,""
1717,"ok",FALSE,""
1718,"ok",FALSE,""
1719,"ok",FALSE,""
1720,"ok",FALSE,""
1721,"ok",FALSE,""
1722,"ok",FALSE,""
1723,"ok",FALSE,""
1724,"ok",FALSE,""
1725,"ok",FALSE,""
1726,"ok",FALSE,""
1727,"ok",FALSE,""
1728,"ok",FALSE,""
1729,"ok",FALSE,""
1730,"ok",FALSE,""
1731,"ok",FALSE,""
1732,"ok",FALSE,""
1733,"ok",FALSE,""
1734,"ok",FALSE,""
1735,"ok",FALSE,""
1736,"ok",FALSE,""
1737,"ok",FALSE,""
1738,"ok",FALSE,""
1739,"ok",FALSE,""
1740,"ok",FALSE,""
1741,"ok",FALSE,""
1742,"ok",FALSE,""
1743,"ok",FALSE,""
1744,"ok",FALSE,""
1745,"ok",FALSE,""
1746,"ok",FALSE,""
1747,"ok",FALSE,""
1748,"ok",FALSE,""
1749,"ok",FALSE,""
1750,"ok",FALSE,""
1751,"ok",FALSE,""
1752,"ok",FALSE,""
1753,"ok",FALSE,""
1754,"ok",FALSE,""
1755,"ok",FALSE,""
1756,"ok",FALSE,""
1757,"ok",FALSE,""
1758,"ok",FALSE,""
1759,"ok",FALSE,""
1760,"ok",FALSE,""
1761,"ok",FALSE,""
1762,"ok",FALSE,""
1763,"ok",FALSE,""
1764,"ok",FALSE,""
1765,"ok",FALSE,""
1766,"ok",FALSE,""
1767,"ok",FALSE,""
1768,"ok",FALSE,""
1769,"ok",FALSE,""
1770,"ok",FALSE,""
1771,"ok",FALSE,""
1772,"ok",FALSE,""
1773,"ok",FALSE,""
1774,"ok",FALSE,""
1775,"ok",FALSE,""
1776,"ok",FALSE,""
1777,"ok",FALSE,""
1778,"ok",FALSE,""
1779,"ok",FALSE,""
1780,"ok",FALSE,""
1781,"ok",FALSE,""
1782,"ok",FALSE,""
1783,"ok",FALSE,""
1784,"ok",FALSE,""
1785,"ok",FALSE,""
1786,"ok",FALSE,""
1787,"ok",FALSE,""
1788,"ok",FALSE,""
1789,"ok",FALSE,""
1790,"ok",FALSE,""
1791,"ok",FALSE,""
1792,"ok",FALSE,""
1793,"ok",FALSE,""
1794,"ok",FALSE,""
1795,"ok",FALSE,""
1796,"ok",FALSE,""
1797,"ok",FALSE,""
1798,"ok",FALSE,""
1799,"ok",FALSE,""
1800,"ok",FALSE,""
1801,"ok",FALSE,""
1802,"ok",FALSE,""
1803,"ok",FALSE,""
1804,"ok",FALSE,""
1805,"ok",FALSE,""
1806,"ok",FALSE,""
1807,"ok",FALSE,""
1808,"ok",FALSE,""
1809,"ok",FALSE,""
1810,"ok",FALSE,""
1811,"ok",FALSE,""
1812,"ok",FALSE,""
1813,"ok",FALSE,""
1814,"ok",FALSE,""
1815,"ok",FALSE,""
1816,"ok",FALSE,""
1817,"ok",FALSE,""
1818,"ok",FALSE,""
1819,"ok",FALSE,""
1820,"ok",FALSE,""
1821,"ok",FALSE,""
1822,"ok",FALSE,""
1823,"ok",FALSE,""
1824,"ok",FALSE,""
1825,"ok",FALSE,""
1826,"ok",FALSE,""
1827,"ok",FALSE,""
1828,"ok",FALSE,""
1829,"ok",FALSE,""
1830,"ok",FALSE,""
1831,"ok",FALSE,""
1832,"ok",FALSE,""
1833,"ok",FALSE,""
1834,"ok",FALSE,""
1835,"ok",FALSE,""
1836,"ok",FALSE,""
1837,"ok",FALSE,""
1838,"ok",FALSE,""
1839,"ok",FALSE,""
1840,"ok",FALSE,""
1841,"ok",FALSE,""
1842,"ok",FALSE,""
1843,"ok",FALSE,""
1844,"ok",FALSE,""
1845,"ok",FALSE,""
1846,"ok",FALSE,""
1847,"ok",FALSE,""
1848,"ok",FALSE,""
1849,"ok",FALSE,""
1850,"ok",FALSE,""
1851,"ok",FALSE,""
1852,"ok",FALSE,""
1853,"ok",FALSE,""
1854,"ok",FALSE,""
1855,"ok",FALSE,""
1856,"ok",FALSE,""
1857,"ok",FALSE,""
1858,"ok",FALSE,""
1859,"ok",FALSE,""
1860,"ok",FALSE,""
1861,"ok",FALSE,""
1862,"ok",FALSE,""
1863,"ok",FALSE,""
1864,"ok",FALSE,""
1865,"ok",FALSE,""
1866,"ok",FALSE,""
1867,"ok",FALSE,""
1868,"ok",FALSE,""
1869,"ok",FALSE,""
1870,"ok",FALSE,""
1871,"ok",FALSE,""
1872,"ok",FALSE,""
1873,"ok",FALSE,""
1874,"ok",FALSE,""
1875,"ok",FALSE,""
1876,"ok",FALSE,""
1877,"ok",FALSE,""
1878,"ok",FALSE,""
1879,"ok",FALSE,""
1880,"ok",FALSE,""
1881,"ok",FALSE,""
1882,"ok",FALSE,""
1883,"ok",FALSE,""
1884,"ok",FALSE,""
1885,"ok",FALSE,""
1886,"ok",FALSE,""
1887,"ok",FALSE,""
1888,"ok",FALSE,""
1889,"ok",FALSE,""
1890,"ok",FALSE,""
1891,"ok",FALSE,""
1892,"ok",FALSE,""
1893,"ok",FALSE,""
1894,"ok",FALSE,""
1895,"ok",FALSE,""
1896,"ok",FALSE,""
1897,"ok",FALSE,""
1898,"ok",FALSE,""
1899,"ok",FALSE,""
1900,"ok",FALSE,""
1901,"ok",FALSE,""
1902,"ok",FALSE,""
1903,"ok",FALSE,""
1904,"ok",FALSE,""
1905,"ok",FALSE,""
1906,"ok",FALSE,""
1907,"ok",FALSE,""
1908,"ok",FALSE,""
1909,"ok",FALSE,""
1910,"ok",FALSE,""
1911,"ok",FALSE,""
1912,"ok",FALSE,""
1913,"ok",FALSE,""
1914,"ok",FALSE,""
1915,"ok",FALSE,""
1916,"ok",FALSE,""
1917,"ok",FALSE,""
1918,"ok",FALSE,""
1919,"ok",FALSE,""
1920,"ok",FALSE,""
1921,"ok",FALSE,""
1922,"ok",FALSE,""
1923,"ok",FALSE,""
1924,"ok",FALSE,""
1925,"ok",FALSE,""
1926,"ok",FALSE,""
1927,"ok",FALSE,""
1928,"ok",FALSE,""
1929,"ok",FALSE,""
1930,"ok",FALSE,""
1931,"ok",FALSE,""
1932,"ok",FALSE,""
1933,"ok",FALSE,""
1934,"ok",FALSE,""
1935,"ok",FALSE,""
1936,"ok",FALSE,""
1937,"ok",FALSE,""
1938,"ok",FALSE,""
1939,"ok",FALSE,""
1940,"ok",FALSE,""
1941,"ok",FALSE,""
1942,"ok",FALSE,""
1943,"ok",FALSE,""
1944,"ok",FALSE,""
1945,"ok",FALSE,""
1946,"ok",FALSE,""
1947,"ok",FALSE,""
1948,"ok",FALSE,""
1949,"ok",FALSE,""
1950,"ok",FALSE,""
1951,"ok",FALSE,""
1952,"ok",FALSE,""
1953,"ok",FALSE,""
1954,"ok",FALSE,""
1955,"ok",FALSE,""
1956,"ok",FALSE,""
1957,"ok",FALSE,""
1958,"ok",FALSE,""
1959,"ok",FALSE,""
1960,"ok",FALSE,""
1961,"ok",FALSE,""
1962,"ok",FALSE,""
1963,"ok",FALSE,""
1964,"ok",FALSE,""
1965,"ok",FALSE,""
1966,"ok",FALSE,""
1967,"ok",FALSE,""
1968,"ok",FALSE,""
1969,"ok",FALSE,""
1970,"ok",FALSE,""
1971,"ok",FALSE,""
1972,"ok",FALSE,""
1973,"ok",FALSE,""
1974,"ok",FALSE,""
1975,"ok",FALSE,""
1976,"ok",FALSE,""
1977,"ok",FALSE,""
1978,"ok",FALSE,""
1979,"ok",FALSE,""
1980,"ok",FALSE,""
1981,"ok",FALSE,""
1982,"ok",FALSE,""
1983,"ok",FALSE,""
1984,"ok",FALSE,""
1985,"ok",FALSE,""
1986,"ok",FALSE,""
1987,"ok",FALSE,""
1988,"ok",FALSE,""
1989,"ok",FALSE,""
1990,"ok",FALSE,""
1991,"ok",FALSE,""
1992,"ok",FALSE,""
1993,"ok",FALSE,""
1994,"ok",FALSE,""
1995,"ok",FALSE,""
1996,"ok",FALSE,""
1997,"ok",FALSE,""
1998,"ok",FALSE,""
1999,"ok",FALSE,""
2000,"ok",FALSE,""


==> anc/analysis/results/gasoline/gasoline_simulation_summary.csv <==
"Contrast","Component","Mean","MCSE","N_Success","N_Failed"
"(Intercept)","Alignment",-0.185510867313412,0.000380083593713191,2000,0
"(Intercept)","Residual",0.00196375003344624,0.0037490716373387,2000,0
"(Intercept)","Total",-0.183547117279966,0.00388197750304569,2000,0
"(Intercept)","Estimation_Error",-0.183547117276648,0.00388197750305382,2000,0
"(Intercept)","Internal_Diagnostic",-0.107213005373279,0.00097733348759258,2000,0
"(Intercept)","Residual_CV",0.00418529825420676,0.000239977672744017,2000,0
"(Intercept)","Total_CV",-0.181325569059206,0.000382600992498721,2000,0
"lincomep","Alignment",-0.0481525266231448,8.64411061244555e-05,2000,0
"lincomep","Residual",0.000669701125996088,0.00125554990086725,2000,0
"lincomep","Total",-0.0474828254971487,0.00127216878939059,2000,0
"lincomep","Estimation_Error",-0.0474828254958621,0.00127216878939339,2000,0
"lincomep","Internal_Diagnostic",-0.0241482139186384,0.00032355112751118,2000,0
"lincomep","Residual_CV",0.00125887446871139,7.50162397439728e-05,2000,0
"lincomep","Total_CV",-0.0468936521544334,9.78496336025619e-05,2000,0
"lrpmg","Alignment",-0.047045549424595,0.000124520807830212,2000,0
"lrpmg","Residual",0.000437821063912929,0.000857531274732285,2000,0
"lrpmg","Total",-0.046607728360682,0.000944363977033356,2000,0
"lrpmg","Estimation_Error",-0.0466077283608065,0.000944363977033719,2000,0
"lrpmg","Internal_Diagnostic",-0.0355799715539317,0.000101815252347254,2000,0
"lrpmg","Residual_CV",0.00067492204719748,3.38892800144873e-05,2000,0
"lrpmg","Total_CV",-0.0463706273773975,0.000114476805868614,2000,0
"lcarpcap","Alignment",0.0149005272231664,2.38711902182992e-05,2000,0
"lcarpcap","Residual",-0.000269409479353748,0.000541936869650818,2000,0
"lcarpcap","Total",0.0146311177438126,0.000544308109277324,2000,0
"lcarpcap","Estimation_Error",0.0146311177432865,0.000544308109278156,2000,0
"lcarpcap","Internal_Diagnostic",0.00659770395522318,0.000117203987410825,2000,0
"lcarpcap","Residual_CV",-0.000430945114229894,2.63514793886743e-05,2000,0
"lcarpcap","Total_CV",0.0144695821089365,3.08779888858665e-05,2000,0


==> anc/analysis/results/gasoline_path/path.csv <==
coefficient,t,estimate,diagnostic,FE
lincomep,0.01,0.7833240659384,0.08175642653809,0.6622496560111
lrpmg,0.01,-0.7900579925195,-0.07990995683004,-0.3217024604345
lcarpcap,0.01,-0.7180353302808,-0.03534087673925,-0.6404828807175
lincomep,0.01047128548051,0.7795134801853,0.08373181628708,0.6622496560111
lrpmg,0.01047128548051,-0.7863294651803,-0.08201752822471,-0.3217024604345
lcarpcap,0.01047128548051,-0.7163871844668,-0.03623621135024,-0.6404828807175
lincomep,0.01096478196143,0.7756124369999,0.0856839847019,0.6622496560111
lrpmg,0.01096478196143,-0.7825039702691,-0.0841204506181,-0.3217024604345
lcarpcap,0.01096478196143,-0.7146979602138,-0.03712448478642,-0.6404828807175
lincomep,0.01148153621497,0.7716221398929,0.08760706931657,0.6622496560111
lrpmg,0.01148153621497,-0.7785818275774,-0.08621410205897,-0.3217024604345
lcarpcap,0.01148153621497,-0.7129680396124,-0.03800320750769,-0.6404828807175
lincomep,0.01202264434617,0.7675440673623,0.08949499333414,0.6622496560111
lrpmg,0.01202264434617,-0.7745635739832,-0.08829367936623,-0.3217024604345
lcarpcap,0.01202264434617,-0.7111979218164,-0.03886978637311,-0.6404828807175
lincomep,0.01258925411794,0.7633799822851,0.09134148692179,0.6622496560111
lrpmg,0.01258925411794,-0.7704499713885,-0.09035421629984,-0.3217024604345
lcarpcap,0.01258925411794,-0.7093882276227,-0.03972153316652,-0.6404828807175
lincomep,0.01318256738556,0.7591319402601,0.09314011148969,0.6622496560111
lrpmg,0.01318256738556,-0.7662420137601,-0.09239060432534,-0.3217024604345
lcarpcap,0.01318256738556,-0.7075397036267,-0.04055567450517,-0.6404828807175
lincomep,0.01380384264603,0.7548022967621,0.0948842869163,0.6622496560111
lrpmg,0.01380384264603,-0.7619409331552,-0.09439761593591,-0.3217024604345
lcarpcap,0.01380384264603,-0.70565322589,-0.04136936312934,-0.6404828807175
lincomep,0.01445439770746,0.7503937129797,0.09656732163512,0.6622496560111
lrpmg,0.01445439770746,-0.757548204616,-0.09636993045459,-0.3217024604345
lcarpcap,0.01445439770746,-0.7037298030562,-0.0421596905495,-0.6404828807175
lincomep,0.01513561248436,0.7459091602001,0.09818244545521,0.6622496560111
lrpmg,0.01513561248436,-0.7530655498196,-0.09830216219836,-0.3217024604345
lcarpcap,0.01513561248436,-0.7017705788544,-0.04292370100765,-0.6404828807175
lincomep,0.01584893192461,0.7413519226256,0.09972284493467,0.6622496560111
lrpmg,0.01584893192461,-0.7484949393815,-0.1001888908389,-0.3217024604345
lcarpcap,0.01584893192461,-0.69977683393,-0.04365840668475,-0.6404828807175
lincomep,0.01659586907438,0.7367255985066,0.1011817010795,0.6622496560111
lrpmg,0.01659586907438,-0.7438385937134,-0.1020246937511,-0.3217024604345
lcarpcap,0.01659586907438,-0.6977499869493,-0.04436080406372,-0.6404828807175
lincomep,0.01737800828749,0.7320340994877,0.102552229092,0.6622496560111
lrpmg,0.01737800828749,-0.7390989823493,-0.103804180096,-0.3217024604345
lcarpcap,0.01737800828749,-0.6956915949244,-0.04502789133435,-0.6404828807175
lincomep,0.0181970085861,0.7272816480849,0.103827719841,0.6622496560111
lrpmg,0.0181970085861,-0.73427882167,-0.1055220263375,-0.3217024604345
lcarpcap,0.0181970085861,-0.6936033527175,-0.045656686701,-0.6404828807175
lincomep,0.01905460717963,0.7224727732189,0.1050015826864,0.6622496560111
lrpmg,0.01905460717963,-0.7293810709632,-0.1071730128549,-0.3217024604345
lcarpcap,0.01905460717963,-0.6914870916818,-0.04624424743418,-0.6404828807175
lincomep,0.01995262314969,0.7176123037544,0.1060673892444,0.6622496560111
lrpmg,0.01995262314969,-0.7244089267813,-0.1087520612718,-0.3217024604345
lcarpcap,0.01995262314969,-0.6893447774134,-0.04678768948388,-0.6404828807175
lincomep,0.02089296130854,0.7127053600086,0.1070189176484,0.6622496560111
lrpmg,0.02089296130854,-0.71936581557,-0.1102542720894,-0.3217024604345
lcarpcap,0.02089296130854,-0.6871785065898,-0.04728420745541,-0.6404828807175
lincomep,0.0218776162395,0.7077573432211,0.1078501968276,0.6622496560111
lrpmg,0.0218776162395,-0.7142553845662,-0.111674962184,-0.3217024604345
lcarpcap,0.0218776162395,-0.6849905028847,-0.04773109473122,-0.6404828807175
lincomep,0.02290867652768,0.7027739229928,0.1085555503032,0.6622496560111
lrpmg,0.02290867652768,-0.7090814909806,-0.1130097017079,-0.3217024604345
lcarpcap,0.02290867652768,-0.6827831119563,-0.04812576351029,-0.6404828807175
lincomep,0.02398832919019,0.6977610227285,0.1091296389909,0.6622496560111
lrpmg,0.02398832919019,-0.703848189504,-0.1142543499176,-0.3217024604345
lcarpcap,0.02398832919019,-0.6805587955207,-0.04846576452693,-0.6404828807175
lincomep,0.0251188643151,0.6927248031428,0.1095675024901,0.6622496560111
lrpmg,0.0251188643151,-0.698559718197,-0.1154050894502,-0.3217024604345
lcarpcap,0.0251188643151,-0.6783201245278,-0.04874880620678,-0.6404828807175
lincomep,0.02630267991895,0.687671643908,0.1098645983486,0.6622496560111
lrpmg,0.02630267991895,-0.6932204828475,-0.1164584585703,-0.3217024604345
lcarpcap,0.02630267991895,-0.6760697714735,-0.04897277301714,-0.6404828807175
lincomep,0.02754228703338,0.6826081235495,0.1100168388041,0.6622496560111
lrpmg,0.02754228703338,-0.6878350398967,-0.1174113809248,-0.3217024604345
lcarpcap,0.02754228703338,-0.6738105018899,-0.04913574277369,-0.6404828807175
lincomep,0.02884031503127,0.6775409977178,0.1100206245315,0.6622496560111
lrpmg,0.02884031503127,-0.6824080780631,-0.1182611923644,-0.3217024604345
lcarpcap,0.02884031503127,-0.6715451650664,-0.04923600267483,-0.6404828807175
lincomep,0.03019951720402,0.6724771759826,0.1098728749583,0.6622496560111
lrpmg,0.03019951720402,-0.6769443988045,-0.1190056644229,-0.3217024604345
lcarpcap,0.03019951720402,-0.6692766840661,-0.04927206384965,-0.6404828807175
lincomep,0.03162277660168,0.6674236973197,0.1095710547562,0.6622496560111
lrpmg,0.03162277660168,-0.6714488957851,-0.1196430240857,-0.3217024604345
lcarpcap,0.03162277660168,-0.6670080451113,-0.04924267422364,-0.6404828807175
lincomep,0.03311311214826,0.6623877044681,0.1091131961717,0.6622496560111
lrpmg,0.03311311214826,-0.6659265335219,-0.1201719695289,-0.3217024604345
lcarpcap,0.03311311214826,-0.6647422864164,-0.04914682953129,-0.6404828807175
lincomep,0.03467368504525,0.6573764173648,0.1084979169155,0.6622496560111
lrpmg,0.03467368504525,-0.6603823254054,-0.1205916815655,-0.3217024604345
lcarpcap,0.03467368504525,-0.6624824865612,-0.04898378232931,-0.6404828807175
lincomep,0.03630780547701,0.6523971058597,0.1077244334018,0.6622496560111
lrpmg,0.03630780547701,-0.6548213112957,-0.1209018305981,-0.3217024604345
lcarpcap,0.03630780547701,-0.6602317524963,-0.0487530488968,-0.6404828807175
lincomep,0.03801893963206,0.6474570619311,0.1067925691984,0.6622496560111
lrpmg,0.03801893963206,-0.6492485349048,-0.1211025789446,-0.3217024604345
lcarpcap,0.03801893963206,-0.6579932072818,-0.04845441394045,-0.6404828807175
lincomep,0.03981071705535,0.6425635716231,0.1057027586225,0.6622496560111
lrpmg,0.03981071705535,-0.6436690211789,-0.1211945784743,-0.3217024604345
lcarpcap,0.03981071705535,-0.6557699776595,-0.04808793305779,-0.6404828807175
lincomep,0.04168693834703,0.6377238869317,0.1044560454932,0.6622496560111
lrpmg,0.04168693834703,-0.6380877538989,-0.1211789635619,-0.3217024604345
lcarpcap,0.04168693834703,-0.6535651815656,-0.04765393294669,-0.6404828807175
lincomep,0.04365158322402,0.6329451978537,0.103054077129,0.6622496560111
lrpmg,0.04365158322402,-0.63250965371,-0.121057339442,-0.3217024604345
lcarpcap,0.04365158322402,-0.651381915683,-0.04715300938585,-0.6404828807175
lincomep,0.04570881896149,0.6282346048241,0.101499093746,0.6622496560111
lrpmg,0.04570881896149,-0.6269395567928,-0.1208317661132,-0.3217024604345
lcarpcap,0.04570881896149,-0.6492232431391,-0.0465860230441,-0.6404828807175
lincomep,0.04786300923226,0.6235990917387,0.09979391348699,0.6622496560111
lrpmg,0.04786300923226,-0.6213821943719,-0.1205047380121,-0.3217024604345
lcarpcap,0.04786300923226,-0.6470921814426,-0.04595409321121,-0.6404828807175
lincomep,0.05011872336273,0.6190454997641,0.09794191336618,0.6622496560111
lrpmg,0.05011872336273,-0.6158421732544,-0.1200791597353,-0.3217024604345
lcarpcap,0.05011872336273,-0.6449916907565,-0.04525858957175,-0.6404828807175
lincomep,0.05248074602498,0.6145805021118,0.09594700647675,0.6622496560111
lrpmg,0.05248074602498,-0.6103239575701,-0.1195583181487,-0.3217024604345
lcarpcap,0.05248074602498,-0.6429246625914,-0.04450112217193,-0.6404828807175
lincomep,0.05495408738576,0.6102105799411,0.09381361584783,0.6622496560111
lrpmg,0.05495408738576,-0.6048318518726,-0.1189458512669,-0.3217024604345
lcarpcap,0.05495408738576,-0.6408939089987,-0.04368352975219,-0.6404828807175
lincomep,0.05754399373372,0.6059419995335,0.09154664537805,0.6622496560111
lrpmg,0.05754399373372,-0.5993699857391,-0.1182457143307,-0.3217024604345
lcarpcap,0.05754399373372,-0.6389021523359,-0.04280786663796,-0.6404828807175
lincomep,0.06025595860744,0.6017807908667,0.08915144829637,0.6622496560111
lrpmg,0.06025595860744,-0.5939422999888,-0.1174621435421,-0.3217024604345
lcarpcap,0.06025595860744,-0.6369520156644,-0.04187638839474,-0.6404828807175
lincomep,0.06309573444802,0.5977327276873,0.08663379361866,0.6622496560111
lrpmg,0.06309573444802,-0.588552534616,-0.1165996179365,-0.3217024604345
lcarpcap,0.06309573444802,-0.6350460138325,-0.04089153646433,-0.6404828807175
lincomep,0.06606934480076,0.5938033091654,0.0839998310722,0.6622496560111
lrpmg,0.06606934480076,-0.583204218512,-0.1156628198884,-0.3217024604345
lcarpcap,0.06606934480076,-0.6331865452847,-0.03985592200309,-0.6404828807175
lincomep,0.06918309709189,0.5899977431919,0.0812560549545,0.6622496560111
lrpmg,0.06918309709189,-0.5779006610282,-0.1146565947517,-0.3217024604345
lcarpcap,0.06918309709189,-0.6313758846299,-0.03877230914293,-0.6404828807175
lincomep,0.0724435960075,0.5863209313541,0.07840926738017,0.6622496560111
lrpmg,0.0724435960075,-0.5726449454079,-0.1135859101281,-0.3217024604345
lcarpcap,0.0724435960075,-0.6296161759891,-0.03764359789184,-0.6404828807175
lincomep,0.07585775750292,0.5827774556124,0.07546654134194,0.6622496560111
lrpmg,0.07585775750292,-0.5674399240931,-0.1124558152495,-0.3217024604345
lcarpcap,0.07585775750292,-0.6279094271358,-0.03647280688058,-0.6404828807175
lincomep,0.07943282347243,0.5793715666718,0.072435183984,0.6622496560111
lrpmg,0.07943282347243,-0.5622882158906,-0.1112714009364,-0.3217024604345
lcarpcap,0.07943282347243,-0.6262575044291,-0.03526305615075,-0.6404828807175
lincomep,0.08317637711027,0.5761071740346,0.069322700444,0.6622496560111
lrpmg,0.08317637711027,-0.55719220496,-0.1100377605707,-0.3217024604345
lcarpcap,0.08317637711027,-0.6246621285369,-0.03401755016217,-0.6404828807175
lincomep,0.08709635899561,0.5729878376985,0.06613675857731,0.6622496560111
lrpmg,0.08709635899561,-0.5521540415675,-0.1087599524876,-0.3217024604345
lcarpcap,0.08709635899561,-0.6231248709318,-0.03273956117914,-0.6404828807175
lincomep,0.09120108393559,0.5700167614547,0.06288515482883,0.6622496560111
lrpmg,0.09120108393559,-0.5471756445329,-0.1074429641548,-0.3217024604345
lcarpcap,0.09120108393559,-0.6216471511421,-0.03143241317418,-0.6404828807175
lincomep,0.09549925860214,0.5671967877247,0.05957578146774,0.6622496560111
lrpmg,0.09549925860214,-0.5422587052773,-0.1060916784689,-0.3217024604345
lcarpcap,0.09549925860214,-0.6202302347286,-0.0300994663658,-0.6404828807175
lincomep,0.1,0.5645303938741,0.05621659534662,0.6622496560111
lrpmg,0.1,-0.5374046933695,-0.1047108424534,-0.3217024604345
lcarpcap,0.1,-0.6188752319582,-0.02874410248264,-0.6404828807175
lincomep,0.1047128548051,0.5620196899263,0.05281558829792,0.6622496560111
lrpmg,0.1047128548051,-0.5326148634538,-0.1033050386014,-0.3217024604345
lcarpcap,0.1047128548051,-0.6175830971373,-0.02736971082431,-0.6404828807175
lincomep,0.1096478196143,0.5596664175999,0.04938075922832,0.6622496560111
lrpmg,0.1096478196143,-0.5278902634322,-0.1018786590583,-0.3217024604345
lcarpcap,0.1096478196143,-0.6163546285677,-0.02597967516545,-0.6404828807175
lincomep,0.1148153621497,0.5574719505936,0.04592008792584,0.6622496560111
lrpmg,0.1148153621497,-0.5232317437677,-0.1004358827989,-0.3217024604345
lcarpcap,0.1148153621497,-0.6151904690861,-0.02457736152786,-0.6404828807175
lincomep,0.1202264434617,0.5554372960369,0.04244151055153,0.6622496560111
lrpmg,0.1202264434617,-0.5186399677673,-0.09898065590724,-0.3217024604345
lcarpcap,0.1202264434617,-0.6140911071466,-0.02316610682543,-0.6404828807175
lincomep,0.1258925411794,0.5535630970325,0.03895289674873,0.6622496560111
lrpmg,0.1258925411794,-0.5141154227002,-0.09751667502607,-0.3217024604345
lcarpcap,0.1258925411794,-0.6130568784061,-0.02174920836787,-0.6404828807175
lincomep,0.1318256738556,0.5518496362169,0.03546202827122,0.6622496560111
lrpmg,0.1318256738556,-0.5096584316053,-0.09604737400369,-0.3217024604345
lcarpcap,0.1318256738556,-0.6120879677735,-0.02032991419324,-0.6404828807175
lincomep,0.1380384264603,0.5502968402732,0.0319765790045,0.6622496560111
lrpmg,0.1380384264603,-0.5052691656385,-0.0945759137283,-0.3217024604345
lcarpcap,0.1380384264603,-0.6111844118867,-0.01891141418547,-0.6404828807175
lincomep,0.1445439770746,0.5489042853344,0.02850409623503,0.6622496560111
lrpmg,0.1445439770746,-0.5009476568177,-0.09310517510506,-0.3217024604345
lcarpcap,0.1445439770746,-0.6103461019805,-0.01749683192225,-0.6404828807175
lincomep,0.1513561248436,0.5476712032236,0.02505198301012,0.6622496560111
lrpmg,0.1513561248436,-0.4966938110188,-0.09163775509935,-0.3217024604345
lcarpcap,0.1513561248436,-0.6095727871155,-0.01608921719102,-0.6404828807175
lincomep,0.1584893192461,0.5465964884843,0.02162748142413,0.6622496560111
lrpmg,0.1584893192461,-0.4925074210852,-0.09017596574123,-0.3217024604345
lcarpcap,0.1584893192461,-0.6088640777363,-0.01469153910485,-0.6404828807175
lincomep,0.1659586907438,0.545678706163,0.01823765666808,0.6622496560111
lrpmg,0.1659586907438,-0.4883881799187,-0.08872183595979,-0.3217024604345
lcarpcap,0.1659586907438,-0.6082194495356,-0.01330667974855,-0.6404828807175
lincomep,0.1737800828749,0.5449161003107,0.01488938168817,0.6622496560111
lrpmg,0.1737800828749,-0.4843356934224,-0.08727711609337,-0.3217024604345
lcarpcap,0.1737800828749,-0.6076382475989,-0.01193742828554,-0.6404828807175
lincomep,0.181970085861,0.5443066031801,0.01158932230918,0.6622496560111
lrpmg,0.181970085861,-0.480349493178,-0.08584328490186,-0.3217024604345
lcarpcap,0.181970085861,-0.6071196908115,-0.01058647545856,-0.6404828807175
lincomep,0.1905460717963,0.5438478451,0.008343922700877,0.6622496560111
lrpmg,0.1905460717963,-0.4764290487466,-0.08442155888918,-0.3217024604345
lcarpcap,0.1905460717963,-0.6066628765115,-0.009256408423528,-0.6404828807175
lincomep,0.1995262314969,0.5435371650127,0.005159391086225,0.6622496560111
lrpmg,0.1995262314969,-0.4725737794904,-0.08301290373013,-0.3217024604345
lcarpcap,0.1995262314969,-0.6062667853736,-0.007949705862375,-0.6404828807175
lincomep,0.2089296130854,0.5433716216654,0.002041685618995,0.6622496560111
lrpmg,0.2089296130854,-0.4687830658238,-0.08161804758329,-0.3217024604345
lcarpcap,0.2089296130854,-0.6059302865123,-0.006668733330481,-0.6404828807175
lincomep,0.218776162395,0.5433480054489,-0.001003499611949,0.6622496560111
lrpmg,0.218776162395,-0.4650562598133,-0.08023749606143,-0.3217024604345
lcarpcap,0.218776162395,-0.6056521427947,-0.0054157388044,-0.6404828807175
lincomep,0.2290867652768,0.5434628508784,-0.003970748462841,0.6622496560111
lrpmg,0.2290867652768,-0.4613926950531,-0.0788715486244,-0.3217024604345
lcarpcap,0.2290867652768,-0.6054310163548,-0.004192848407031,-0.6404828807175
lincomep,0.2398832919019,0.5437124497105,-0.006854936477491,0.6622496560111
lrpmg,0.2398832919019,-0.4577916957582,-0.07752031615345,-0.3217024604345
lcarpcap,0.2398832919019,-0.6052654742996,-0.003002062299365,-0.6404828807175
lincomep,0.251188643151,0.5440928646885,-0.009651244436732,0.6622496560111
lrpmg,0.251188643151,-0.4542525850261,-0.07618373946324,-0.3217024604345
lcarpcap,0.251188643151,-0.6051539946018,-0.00184525074029,-0.6404828807175
lincomep,0.2630267991895,0.5445999439064,-0.01235517162925,0.6622496560111
lrpmg,0.2630267991895,-0.4507746922282,-0.07486160850747,-0.3217024604345
lcarpcap,0.2630267991895,-0.6050949721691,-0.0007241503273386,-0.6404828807175
lincomep,0.2754228703338,0.5452293357745,-0.01496254872768,0.6622496560111
lrpmg,0.2754228703338,-0.4473573595059,-0.07355358203491,-0.3217024604345
lcarpcap,0.2754228703338,-0.6050867250822,0.0003596395571216,-0.6404828807175
lincomep,0.2884031503127,0.5459765045668,-0.01746955012889,0.6622496560111
lrpmg,0.2884031503127,-0.4439999473558,-0.07225920745704,-0.3217024604345
lcarpcap,0.2884031503127,-0.605127500991,0.001404660059838,-0.6404828807175
lincomep,0.3019951720402,0.5468367465214,-0.01987270559448,0.6622496560111
lrpmg,0.3019951720402,-0.4407018392998,-0.07097794069392,-0.3217024604345
lcarpcap,0.3019951720402,-0.6052154836574,0.002409595887325,-0.6404828807175
lincomep,0.3162277660168,0.5478052064569,-0.02216891101126,0.6622496560111
lrpmg,0.3162277660168,-0.4374624456451,-0.06970916577373,-0.3217024604345
lcarpcap,0.3162277660168,-0.6053487996299,0.003373278002816,-0.6404828807175
lincomep,0.3311311214826,0.5488768948606,-0.02435543807869,0.6622496560111
lrpmg,0.3311311214826,-0.4342812063525,-0.06845221397123,-0.3217024604345
lcarpcap,0.3311311214826,-0.6055255250334,0.004294685933439,-0.6404828807175
lincomep,0.3467368504525,0.550046705395,-0.0264299427256,0.6622496560111
lrpmg,0.3467368504525,-0.4311575930376,-0.06720638228397,-0.3217024604345
lcarpcap,0.3467368504525,-0.605743692456,0.005172949628804,-0.6404828807175
lincomep,0.3630780547701,0.5513094327571,-0.02839047205679,0.6622496560111
lrpmg,0.3630780547701,-0.4280911101395,-0.06597095105877,-0.3217024604345
lcarpcap,0.3630780547701,-0.606001297909,0.006007350810265,-0.6404828807175
lincomep,0.3801893963206,0.5526597908221,-0.03023546963904,0.6622496560111
lrpmg,0.3801893963206,-0.4250812953012,-0.06474520059906,-0.3217024604345
lcarpcap,0.3801893963206,-0.6062963078362,0.006797323752284,-0.6404828807175
lincomep,0.3981071705535,0.5540924309872,-0.03196377894596,0.6622496560111
lrpmg,0.3981071705535,-0.4221277190113,-0.06352842660116,-0.3217024604345
lcarpcap,0.3981071705535,-0.6066266661461,0.00754245543958,-0.6404828807175
lincomep,0.4168693834703,0.55560196063,-0.03357464480158,0.6622496560111
lrpmg,0.4168693834703,-0.4192299835644,-0.06231995428884,-0.3217024604345
lcarpcap,0.4168693834703,-0.6069903012348,0.0082424850499,-0.6404828807175
lincomep,0.4365158322402,0.5571829615827,-0.035067712684,0.6622496560111
lrpmg,0.4365158322402,-0.4163877214031,-0.06111915113634,-0.3217024604345
lcarpcap,0.4365158322402,-0.6073851329691,0.008897302718851,-0.6404828807175
lincomep,0.4570881896149,0.5588300085251,-0.03644302578181,0.6622496560111
lrpmg,0.4570881896149,-0.4136005929075,-0.05992543809379,-0.3217024604345
lcarpcap,0.4570881896149,-0.6078090795956,0.009506947553254,-0.6404828807175
lincomep,0.4786300923226,0.5605376871865,-0.03770101972409,0.6622496560111
lrpmg,0.4786300923226,-0.4108682837041,-0.05873829925106,-0.3217024604345
lcarpcap,0.4786300923226,-0.6082600645407,0.01007160486853,-0.6404828807175
lincomep,0.5011872336273,0.5623006122521,-0.03884251494483,0.6622496560111
lrpmg,0.5011872336273,-0.4081905015664,-0.05755728990147,-0.3217024604345
lcarpcap,0.5011872336273,-0.6087360230648,0.01059160263887,-0.6404828807175
lincomep,0.5248074602498,0.5641134448624,-0.03986870667596,0.6622496560111
lrpmg,0.5248074602498,-0.4055669729809,-0.0563820429893,-0.3217024604345
lcarpcap,0.5248074602498,-0.609234908735,0.01106740715998,-0.6404828807175
lincomep,0.5495408738576,0.5659709095981,-0.04078115260379,0.6622496560111
lrpmg,0.5495408738576,-0.4029974394539,-0.0552122739489,-0.3217024604345
lcarpcap,0.5495408738576,-0.6097546996807,0.01149961793774,-0.6404828807175
lincomep,0.5754399373372,0.5678678108437,-0.04158175826166,0.6622496560111
lrpmg,0.5754399373372,-0.4004816536315,-0.05404778396576,-0.3217024604345
lcarpcap,0.5754399373372,-0.6102934045956,0.01188896182887,-0.6404828807175
lincomep,0.6025595860744,0.5697990484284,-0.04227276026776,0.6622496560111
lrpmg,0.6025595860744,-0.3980193753046,-0.0528884617106,-0.3217024604345
lcarpcap,0.6025595860744,-0.6108490684543,0.0122362864721,-0.6404828807175
lincomep,0.6309573444802,0.571759632449,-0.04285670755423,0.6622496560111
lrpmg,0.6309573444802,-0.395610367369,-0.05173428361745,-0.3217024604345
lcarpcap,0.6309573444802,-0.6114197779101,0.01254255306047,-0.6404828807175
lincomep,0.6606934480076,0.5737446971831,-0.04333644076358,0.6622496560111
lrpmg,0.6606934480076,-0.3932543918031,-0.05058531279416,-0.3217024604345
lcarpcap,0.6606934480076,-0.6120036663461,0.01280882851612,-0.6404828807175
lincomep,0.6918309709189,0.5757495140194,-0.04371507001956,0.6622496560111
lrpmg,0.6918309709189,-0.3909512057262,-0.04944169666914,-0.3217024604345
lcarpcap,0.6918309709189,-0.6125989185548,0.01303627713889,-0.6404828807175
lincomep,0.724435960075,0.5777695033258,-0.04399595130034,0.6622496560111
lrpmg,0.724435960075,-0.3887005575919,-0.04830366349044,-0.3217024604345
lcarpcap,0.724435960075,-0.6132037750203,0.0132261518076,-0.6404828807175
lincomep,0.7585775750292,0.5798002452072,-0.0441826616652,0.6622496560111
lrpmg,0.7585775750292,-0.3865021835666,-0.04717151780479,-0.3217024604345
lcarpcap,0.7585775750292,-0.6138165357886,0.01337978482049,-0.6404828807175
lincomep,0.7943282347243,0.5818374890968,-0.04427897359543,0.6622496560111
lrpmg,0.7943282347243,-0.3843558041371,-0.04604563504992,-0.3217024604345
lcarpcap,0.7943282347243,-0.6144355639083,0.01349857846461,-0.6404828807175
lincomep,0.8317637711027,0.5838771621545,-0.04428882872274,0.6622496560111
lrpmg,0.8317637711027,-0.3822611209853,-0.04492645540022,-0.3217024604345
lcarpcap,0.8317637711027,-0.6150592884333,0.01358399540822,-0.6404828807175
lincomep,0.8709635899561,0.5859153764429,-0.04421631121793,0.6622496560111
lrpmg,0.8709635899561,-0.3802178141603,-0.04381447700586,-0.3217024604345
lcarpcap,0.8709635899561,-0.6156862069802,0.01363754900995,-0.6404828807175
lincomep,0.9120108393559,0.5879484348782,-0.0440656211133,0.6622496560111
lrpmg,0.9120108393559,-0.3782255395736,-0.04271024876694,-0.3217024604345
lcarpcap,0.9120108393559,-0.6163148878396,0.01366079363871,-0.6404828807175
lincomep,0.9549925860214,0.5899728359534,-0.04384104782269,0.6622496560111
lrpmg,0.9549925860214,-0.376283926835,-0.04161436277954,-0.3217024604345
lcarpcap,0.9549925860214,-0.6169439716436,0.01365531509486,-0.6404828807175
lincomep,1,0.5919852772545,-0.0435469441135,0.6622496560111
lrpmg,1,-0.3743925774407,-0.040527446587,-0.3217024604345
lcarpcap,1,-0.6175721725963,0.01362272121995,-0.6404828807175
lincomep,1.047128548051,0.5939826577907,-0.04318770076659,0.6622496560111
lrpmg,1.047128548051,-0.3725510633217,-0.03945015536128,-0.3217024604345
lcarpcap,1.047128548051,-0.6181982792777,0.01356463277565,-0.6404828807175
lincomep,1.096478196143,0.595962079178,-0.0427677221426,0.6622496560111
lrpmg,1.096478196143,-0.3707589257502,-0.03838316413138,-0.3217024604345
lcarpcap,1.096478196143,-0.6188211550345,0.01348267466675,-0.6404828807175
lincomep,1.148153621497,0.5979208457245,-0.04229140285054,0.6622496560111
lrpmg,1.148153621497,-0.3690156746014,-0.03732716016578,-0.3217024604345
lcarpcap,1.148153621497,-0.6194397379774,0.01337846757483,-0.6404828807175
lincomep,1.202264434617,0.5998564634658,-0.04176310568833,0.6622496560111
lrpmg,1.202264434617,-0.3673207879611,-0.03628283560364,-0.3217024604345
lcarpcap,1.202264434617,-0.6200530406025,0.01325362006043,-0.6404828807175
lincomep,1.258925411794,0.6017666382214,-0.04118714100249,0.6622496560111
lrpmg,1.258925411794,-0.3656737120642,-0.03525088041928,-0.3217024604345
lcarpcap,1.258925411794,-0.6206601490609,0.01310972118352,-0.6404828807175
lincomep,1.318256738556,0.6036492727316,-0.04056774758318,0.6622496560111
lrpmg,1.318256738556,-0.3640738615492,-0.03423197579049,-0.3217024604345
lcarpcap,1.318256738556,-0.6212602221017,0.01294833368131,-0.6404828807175
lincomep,1.380384264603,0.6055024629543,-0.03990907518779,0.6622496560111
lrpmg,1.380384264603,-0.3625206200071,-0.03322678793012,-0.3217024604345
lcarpcap,1.380384264603,-0.6218524897139,0.01277098773459,-0.6404828807175
lincomep,1.445439770746,0.6073244935944,-0.03921516875644,0.6622496560111
lrpmg,1.445439770746,-0.3610133408026,-0.0322359624271,-0.3217024604345
lcarpcap,1.445439770746,-0.622436251495,0.01257917534319,-0.6404828807175
lincomep,1.513561248436,0.6091138329462,-0.03848995435934,0.6622496560111
lrpmg,1.513561248436,-0.3595513481445,-0.03126011913182,-0.3217024604345
lcarpcap,1.513561248436,-0.6230108747753,0.01237434532324,-0.6404828807175
lincomep,1.584893192461,0.6108691271311,-0.03773722689059,0.6622496560111
lrpmg,1.584893192461,-0.3581339383768,-0.0302998476091,-0.3217024604345
lcarpcap,1.584893192461,-0.6235757925264,0.01215789892997,-0.6404828807175
lincomep,1.659586907438,0.6125891938035,-0.03696063949957,0.6622496560111
lrpmg,1.659586907438,-0.3567603814683,-0.02935570317106,-0.3217024604345
lcarpcap,1.659586907438,-0.6241305010811,0.01193118610174,-0.6404828807175
lincomep,1.737800828749,0.6142730154162,-0.03616369473283,0.6622496560111
lrpmg,1.737800828749,-0.355429922669,-0.02842820349313,-0.3217024604345
lcarpcap,1.737800828749,-0.6246745576966,0.01169550231456,-0.6404828807175
lincomep,1.81970085861,0.6159197321098,-0.0353497373379,0.6622496560111
lrpmg,1.81970085861,-0.3541417843108,-0.02751782580695,-0.3217024604345
lcarpcap,1.81970085861,-0.6252075779845,0.01145208602917,-0.6404828807175
lincomep,1.905460717963,0.6175286343136,-0.03452194866728,0.6622496560111
lrpmg,1.905460717963,-0.3528951677236,-0.02662500465657,-0.3217024604345
lcarpcap,1.905460717963,-0.6257292332378,0.01120211670782,-0.6404828807175
lincomep,1.995262314969,0.6190991551193,-0.0336833426048,0.6622496560111
lrpmg,1.995262314969,-0.3516892552426,-0.02575013019734,-0.3217024604345
lcarpcap,1.995262314969,-0.6262392476784,0.01094671337275,-0.6404828807175
lincomep,2.089296130854,0.6206308625045,-0.03283676292753,0.6622496560111
lrpmg,2.089296130854,-0.3505232122811,-0.02489354701164,-0.3217024604345
lcarpcap,2.089296130854,-0.626737395651,0.01068693367493,-0.6404828807175
lincomep,2.18776162395,0.6221234514628,-0.03198488200565,0.6622496560111
lrpmg,2.18776162395,-0.3493961894476,-0.02405555341051,-0.3217024604345
lcarpcap,2.18776162395,-0.6272234987837,0.01042377343823,-0.6404828807175
lincomep,2.290867652768,0.623576736105,-0.03113020073793,0.6622496560111
lrpmg,2.290867652768,-0.3483073246841,-0.02323640118717,-0.3217024604345
lcarpcap,2.290867652768,-0.6276974231396,0.0101581666423,-0.6404828807175
lincomep,2.398832919019,0.6249906417827,-0.03027504961486,0.6622496560111
lrpmg,2.398832919019,-0.3472557454051,-0.02243629578555,-0.3217024604345
lcarpcap,2.398832919019,-0.6281590763757,0.009890985805709,-0.6404828807175
lincomep,2.51188643151,0.626365197285,-0.02942159079994,0.6622496560111
lrpmg,2.51188643151,-0.3462405706223,-0.02165539684523,-0.3217024604345
lcarpcap,2.51188643151,-0.6286084049283,0.009623042730367,-0.6404828807175
lincomep,2.630267991895,0.6277005271514,-0.02857182111843,0.6622496560111
lrpmg,2.630267991895,-0.3452609130333,-0.02089381908332,-0.3217024604345
lcarpcap,2.630267991895,-0.6290453912403,0.009355089567924,-0.6404828807175
lincomep,2.754228703338,0.6289968441436,-0.02772757584492,0.6622496560111
lrpmg,2.754228703338,-0.3443158810658,-0.02015163347386,-0.3217024604345
lcarpcap,2.754228703338,-0.6294700510447,0.009087820169478,-0.6404828807175
lincomep,2.884031503127,0.6302544419055,-0.02689053318216,0.6622496560111
lrpmg,2.884031503127,-0.3434045808585,-0.01942886868521,-0.3217024604345
lcarpcap,2.884031503127,-0.6298824307151,0.008821871680516,-0.6404828807175
lincomep,3.019951720402,0.6314736878445,-0.02606221932839,0.6622496560111
lrpmg,3.019951720402,-0.3425261181729,-0.01872551273751,-0.3217024604345
lcarpcap,3.019951720402,-0.6302826046952,0.008557826344632,-0.6404828807175
lincomep,3.162277660168,0.6326550162583,-0.02524401403457,0.6622496560111
lrpmg,3.162277660168,-0.341679600223,-0.01804151484323,-0.3217024604345
lcarpcap,3.162277660168,-0.6306706730158,0.008296213481091,-0.6404828807175
lincomep,3.311311214826,0.633798921725,-0.02443715655798,0.6622496560111
lrpmg,3.311311214826,-0.3408641374174,-0.01737678739596,-0.3217024604345
lcarpcap,3.311311214826,-0.631046758905,0.008037511603116,-0.6404828807175
lincomep,3.467368504525,0.6349059527781,-0.02364275192549,0.6622496560111
lrpmg,3.467368504525,-0.3400788450068,-0.0167312080746,-0.3217024604345
lcarpcap,3.467368504525,-0.6314110065006,0.007782150646217,-0.6404828807175
lincomep,3.630780547701,0.6359767058725,-0.02286177742496,0.6622496560111
lrpmg,3.630780547701,-0.3393228446324,-0.01610462203214,-0.3217024604345
lcarpcap,3.630780547701,-0.6317635786647,0.007530514277706,-0.6404828807175
lincomep,3.801893963206,0.6370118196556,-0.02209508925132,0.6622496560111
lrpmg,3.801893963206,-0.338595265772,-0.01549684414122,-0.3217024604345
lcarpcap,3.801893963206,-0.6321046549086,0.00728294226138,-0.6404828807175
lincomep,3.981071705535,0.638011969544,-0.02134342923898,0.6622496560111
lrpmg,3.981071705535,-0.3378952470828,-0.01490766127048,-0.3217024604345
lcarpcap,3.981071705535,-0.6324344294246,0.007039732853243,-0.6404828807175
lincomep,4.168693834703,0.6389778626138,-0.02060743162084,0.6622496560111
lrpmg,4.168693834703,-0.3372219376378,-0.01433683456899,-0.3217024604345
lcarpcap,4.168693834703,-0.6327531092311,0.006801145207103,-0.6404828807175
lincomep,4.365158322402,0.6399102328005,-0.01988762975942,0.6622496560111
lrpmg,4.365158322402,-0.3365744980584,-0.01378410173804,-0.3217024604345
lcarpcap,4.365158322402,-0.6330609124264,0.006567401770733,-0.6404828807175
lincomep,4.570881896149,0.6408098364069,-0.0191844628025,0.6622496560111
lrpmg,4.570881896149,-0.3359521015416,-0.01324917927225,-0.3217024604345
lcarpcap,4.570881896149,-0.6333580665532,0.006338690655836,-0.6404828807175
lincomep,4.786300923226,0.6416774479152,-0.01849828222241,0.6622496560111
lrpmg,4.786300923226,-0.3353539347869,-0.01273176465448,-0.3217024604345
lcarpcap,4.786300923226,-0.6336448070714,0.006115167967282,-0.6404828807175
lincomep,5.011872336273,0.6425138560988,-0.01782935820348,0.6622496560111
lrpmg,5.011872336273,-0.3347791988215,-0.01223153849114,-0.3217024604345
lcarpcap,5.011872336273,-0.6339213759366,0.005896960079054,-0.6404828807175
lincomep,5.248074602498,0.6433198604203,-0.01717788584772,0.6622496560111
lrpmg,5.248074602498,-0.3342271097303,-0.01174816657663,-0.3217024604345
lcarpcap,5.248074602498,-0.634188020282,0.005684165846352,-0.6404828807175
lincomep,5.495408738576,0.6440962677137,-0.0165439911746,0.6622496560111
lrpmg,5.495408738576,-0.3336968992916,-0.01128130187787,-0.3217024604345
lcarpcap,5.495408738576,-0.6344449912008,0.005476858745226,-0.6404828807175
lincomep,5.754399373372,0.6448438891379,-0.01592773689482,0.6622496560111
lrpmg,5.754399373372,-0.3331878155241,-0.01083058643166,-0.3217024604345
lcarpcap,5.754399373372,-0.6346925426255,0.00527508893267,-0.6404828807175
lincomep,6.025595860744,0.6455635373882,-0.01532912794278,0.6622496560111
lrpmg,6.025595860744,-0.332699123148,-0.01039565314898,-0.3217024604345
lcarpcap,6.025595860744,-0.6349309302993,0.005078885221691,-0.6404828807175
lincomep,6.309573444802,0.6462560241577,-0.01474811675649,0.6622496560111
lrpmg,6.309573444802,-0.3322301039659,-0.009976127522586,-0.3217024604345
lcarpcap,6.309573444802,-0.635160410837,0.004888256967369,-0.6404828807175
lincomep,6.606934480076,0.6469221578383,-0.0141846082972,0.6622496560111
lrpmg,6.606934480076,-0.3317800571669,-0.00957162923495,-0.3217024604345
lcarpcap,6.606934480076,-0.6353812408712,0.004703195861118,-0.6404828807175
lincomep,6.918309709189,0.6475627414437,-0.01363846480364,0.6622496560111
lrpmg,6.918309709189,-0.3313482995588,-0.009181773665255,-0.3217024604345
lcarpcap,6.918309709189,-0.6355936762777,0.004523677631349,-0.6404828807175
lincomep,7.24435960075,0.6481785707462,-0.01310951027971,0.6622496560111
lrpmg,7.24435960075,-0.3309341657339,-0.008806173295045,-0.3217024604345
lcarpcap,7.24435960075,-0.6357979714783,0.004349663650024,-0.6404828807175
lincomep,7.585775750292,0.6487704326135,-0.01259753471569,0.6622496560111
lrpmg,7.585775750292,-0.330537008172,-0.008444439013206,-0.3217024604345
lcarpcap,7.585775750292,-0.635994378814,0.004181102445183,-0.6404828807175
lincomep,7.943282347243,0.6493391035369,-0.01210229804611,0.6622496560111
lrpmg,7.943282347243,-0.3301561972854,-0.008096181321646,-0.3217024604345
lcarpcap,7.943282347243,-0.6361831479877,0.004017931120372,-0.6404828807175
lincomep,8.317637711027,0.6498853483301,-0.01162353384851,0.6622496560111
lrpmg,8.317637711027,-0.3297911214107,-0.007761011443848,-0.3217024604345
lcarpcap,8.317637711027,-0.6363645255679,0.003860076682614,-0.6404828807175
lincomep,8.709635899561,0.6504099189982,-0.01116095278949,0.6622496560111
lrpmg,8.709635899561,-0.3294411867523,-0.007438542338896,-0.3217024604345
lcarpcap,8.709635899561,-0.6365387545535,0.003707457280966,-0.6404828807175
lincomep,9.120108393559,0.6509135537556,-0.01071424582487,0.6622496560111
lrpmg,9.120108393559,-0.3291058172808,-0.007128389624204,-0.3217024604345
lcarpcap,9.120108393559,-0.636706073992,0.003559983358171,-0.6404828807175
lincomep,9.549925860214,0.6513969761891,-0.01028308716278,0.6622496560111
lrpmg,9.549925860214,-0.3287844545904,-0.006830172410498,-0.3217024604345
lcarpcap,9.549925860214,-0.6368667186501,0.003417558718415,-0.6404828807175
lincomep,10,0.6518608945489,-0.009867136998399,0.6622496560111
lrpmg,10,-0.3284765577213,-0.006543514052729,-0.3217024604345
lcarpcap,10,-0.6370209187307,0.003280081514257,-0.6404828807175
lincomep,10.47128548051,0.652306001163,-0.009466044030194,0.6622496560111
lrpmg,10.47128548051,-0.3281816029479,-0.006268042821158,-0.3217024604345
lcarpcap,10.47128548051,-0.6371688996339,0.003147445156201,-0.6404828807175
lincomep,10.96478196143,0.6527329719602,-0.009079447767622,0.6622496560111
lrpmg,10.96478196143,-0.3278990835388,-0.006003392496551,-0.3217024604345
lcarpcap,10.96478196143,-0.6373108817578,0.003019539148358,-0.6404828807175
lincomep,11.48153621497,0.6531424660989,-0.008706980640961,0.6622496560111
lrpmg,11.48153621497,-0.3276285094905,-0.005749202893993,-0.3217024604345
lcarpcap,11.48153621497,-0.6374470803374,0.002896249853975,-0.6404828807175
lincomep,12.02264434617,0.6535351256838,-0.008348269923446,0.6622496560111
lrpmg,12.02264434617,-0.3273694072385,-0.005505120319349,-0.3217024604345
lcarpcap,12.02264434617,-0.6375777053156,0.002777461194393,-0.6404828807175
lincomep,12.58925411794,0.6539115755697,-0.008002939476433,0.6622496560111
lrpmg,12.58925411794,-0.32712131935,-0.005270797962873,-0.3217024604345
lcarpcap,12.58925411794,-0.6377029612455,0.002663055285185,-0.6404828807175
lincomep,13.18256738556,0.6542724232421,-0.007670611328153,0.6622496560111
lrpmg,13.18256738556,-0.3268838041977,-0.005045896234077,-0.3217024604345
lcarpcap,13.18256738556,-0.6378230472213,0.002552913013201,-0.6404828807175
lincomep,13.80384264603,0.6546182587656,-0.007350907096113,0.6622496560111
lrpmg,13.80384264603,-0.3266564356217,-0.004830083041989,-0.3217024604345
lcarpcap,13.80384264603,-0.6379381568335,0.002446914558047,-0.6404828807175
lincomep,14.45439770746,0.6549496547945,-0.007043449263531,0.6622496560111
lrpmg,14.45439770746,-0.3264388025782,-0.004623034024946,-0.3217024604345
lcarpcap,14.45439770746,-0.6380484781476,0.002344939861645,-0.6404828807175
lincomep,15.13561248436,0.65526716664,-0.006747862319497,0.6622496560111
lrpmg,15.13561248436,-0.3262305087793,-0.004424432733723,-0.3217024604345
lcarpcap,15.13561248436,-0.6381541937029,0.002246869049294,-0.6404828807175
lincomep,15.84893192461,0.6555713323868,-0.006463773772447,0.6622496560111
lrpmg,15.84893192461,-0.3260311723248,-0.004233970771883,-0.3217024604345
lcarpcap,15.84893192461,-0.6382554805296,0.002152582805598,-0.6404828807175
lincomep,16.59586907438,0.655862673052,-0.006190815045835,0.6622496560111
lrpmg,16.59586907438,-0.3258404253297,-0.004051347896755,-0.3217024604345
lcarpcap,16.59586907438,-0.6383525101828,0.00206196270839,-0.6404828807175
lincomep,17.37800828749,0.6561416927849,-0.005928622265424,0.6622496560111
lrpmg,17.37800828749,-0.3256579135464,-0.003876272084845,-0.3217024604345
lcarpcap,17.37800828749,-0.6384454487904,0.001974891523974,-0.6404828807175
lincomep,18.1970085861,0.6564088790995,-0.005676836945762,0.6622496560111
lrpmg,18.1970085861,-0.3254832959855,-0.0037084595645,-0.3217024604345
lcarpcap,18.1970085861,-0.6385344571138,0.00189125346634,-0.6404828807175
lincomep,19.05460717963,0.656664703136,-0.005435106584384,0.6622496560111
lrpmg,19.05460717963,-0.3253162445358,-0.003547634819294,-0.3217024604345
lcarpcap,19.05460717963,-0.6386196906198,0.001810934423382,-0.6404828807175
lincomep,19.95262314969,0.6569096199495,-0.005203085171287,0.6622496560111
lrpmg,19.95262314969,-0.3251564435844,-0.00339353056493,-0.3217024604345
lcarpcap,19.95262314969,-0.6387012995628,0.001733822152756,-0.6404828807175
lincomep,20.89296130854,0.6571440688191,-0.004980433620375,0.6622496560111
lrpmg,20.89296130854,-0.3250035896383,-0.003245887702238,-0.3217024604345
lcarpcap,20.89296130854,-0.6387794290745,0.001659806449771,-0.6404828807175
lincomep,21.8776162395,0.6573684735737,-0.00476682013016,0.6622496560111
lrpmg,21.8776162395,-0.3248573909497,-0.003104455249194,-0.3217024604345
lcarpcap,21.8776162395,-0.638854219261,0.001588779289846,-0.6404828807175
lincomep,22.90867652768,0.6575832429364,-0.004561920479566,0.6622496560111
lrpmg,22.90867652768,-0.3247175671434,-0.002968990253983,-0.3217024604345
lcarpcap,22.90867652768,-0.6389258053065,0.001520634947642,-0.6404828807175
lincomep,23.98832919019,0.6577887708784,-0.004365418265221,0.6622496560111
lrpmg,23.98832919019,-0.3245838488496,-0.002839257691607,-0.3217024604345
lcarpcap,23.98832919019,-0.6389943175809,0.001455270095091,-0.6404828807175
lincomep,25.1188643151,0.6579854369843,-0.004177005085107,0.6622496560111
lrpmg,25.1188643151,-0.3244559773417,-0.002715030345931,-0.3217024604345
lcarpcap,25.1188643151,-0.6390598817529,0.001392583880055,-0.6404828807175
lincomep,26.30267991895,0.658173606822,-0.003996380674639,0.6622496560111
lrpmg,26.30267991895,-0.3243337041792,-0.002596088679216,-0.3217024604345
lcarpcap,26.30267991895,-0.6391226189043,0.001332477987779,-0.6404828807175
lincomep,27.54228703338,0.6583536323218,-0.003823252998981,0.6622496560111
lrpmg,27.54228703338,-0.3242167908579,-0.002482220690828,-0.3217024604345
lcarpcap,27.54228703338,-0.6391826456494,0.001274856686453,-0.6404828807175
lincomep,28.84031503127,0.6585258521557,-0.003657338306842,0.6622496560111
lrpmg,28.84031503127,-0.3241050084656,-0.002373221766746,-0.3217024604345
lcarpcap,28.84031503127,-0.6392400742536,0.001219626858773,-0.6404828807175
lincomep,30.19951720402,0.6586905921193,-0.003498361149389,0.6622496560111
lrpmg,30.19951720402,-0.3239981373461,-0.002268894521386,-0.3217024604345
lcarpcap,30.19951720402,-0.6392950127545,0.00116669802077,-0.6404828807175
lincomep,31.62277660168,0.6588481655148,-0.003346054368271,0.6622496560111
lrpmg,31.62277660168,-0.3238959667697,-0.002169048633087,-0.3217024604345
lcarpcap,31.62277660168,-0.6393475650841,0.001115982329336,-0.6404828807175
lincomep,33.11311214826,0.6589988735311,-0.003200159056294,0.6622496560111
lrpmg,33.11311214826,-0.323798294612,-0.002073500674558,-0.3217024604345
lcarpcap,33.11311214826,-0.6393978311893,0.001067394579689,-0.6404828807175
lincomep,34.67368504525,0.6591430056231,-0.003060424493761,0.6622496560111
lrpmg,34.67368504525,-0.3237049270402,-0.001982073939249,-0.3217024604345
lcarpcap,34.67368504525,-0.6394459071541,0.001020852193872,-0.6404828807175
lincomep,36.30780547701,0.6592808398867,-0.002926608063702,0.6622496560111
lrpmg,36.30780547701,-0.3236156782079,-0.001894598264896,-0.3217024604345
lcarpcap,36.30780547701,-0.6394918853197,0.0009762752014061,-0.6404828807175
lincomep,38.01893963206,0.6594126434284,-0.002798475148626,0.6622496560111
lrpmg,38.01893963206,-0.3235303699578,-0.001810909854984,-0.3217024604345
lcarpcap,38.01893963206,-0.6395358544038,0.0009335862130575,-0.6404828807175
lincomep,39.81071705535,0.6595386727336,-0.00267579901104,0.6622496560111
lrpmg,39.81071705535,-0.3234488315323,-0.001730851099039,-0.3217024604345
lcarpcap,39.81071705535,-0.6395778996194,0.0008927103885028,-0.6404828807175
lincomep,41.68693834703,0.6596591740241,-0.002558360660359,0.6622496560111
lrpmg,41.68693834703,-0.3233708992932,-0.001654270392479,-0.3217024604345
lcarpcap,41.68693834703,-0.6396181027907,0.0008535753988424,-0.6404828807175
lincomep,43.65158322402,0.6597743836125,-0.002445948708028,0.6622496560111
lrpmg,43.65158322402,-0.3232964164491,-0.001581021956656,-0.3217024604345
lcarpcap,43.65158322402,-0.6396565424681,0.0008161113846002,-0.6404828807175
lincomep,45.70881896149,0.6598845282492,-0.002338359212822,0.6622496560111
lrpmg,45.70881896149,-0.3232252327912,-0.001510965659773,-0.3217024604345
lcarpcap,45.70881896149,-0.639693294041,0.000780250909923,-0.6404828807175
lincomep,47.86300923226,0.6599898254603,-0.002235395517893,0.6622496560111
lrpmg,47.86300923226,-0.3231572044377,-0.001443966839086,-0.3217024604345
lcarpcap,47.86300923226,-0.639728429848,0.0007459289135339,-0.6404828807175
lincomep,50.11872336273,0.6600904838807,-0.002136868081303,0.6622496560111
lrpmg,50.11872336273,-0.323092193585,-0.001379896124877,-0.3217024604345
lcarpcap,50.11872336273,-0.6397620192852,0.0007130826570783,-0.6404828807175
lincomep,52.48074602498,0.6601867035763,-0.002042594301202,0.6622496560111
lrpmg,52.48074602498,-0.3230300682695,-0.001318629266698,-0.3217024604345
lcarpcap,52.48074602498,-0.6397941289119,0.000681651671256,-0.6404828807175
lincomep,54.95408738576,0.6602786763615,-0.001952398337087,0.6622496560111
lrpmg,54.95408738576,-0.3229707021344,-0.001260046962089,-0.3217024604345
lcarpcap,54.95408738576,-0.6398248225541,0.0006515777002824,-0.6404828807175
lincomep,57.54399373372,0.660366586104,-0.001866110928069,0.6622496560111
lrpmg,57.54399373372,-0.3229139742064,-0.001204034688194,-0.3217024604345
lcarpcap,57.54399373372,-0.6398541614047,0.0006228046449934,-0.6404828807175
lincomep,60.25595860744,0.6604506090247,-0.001783569209295,0.6622496560111
lrpmg,60.25595860744,-0.3228597686794,-0.00115048253645,-0.3217024604345
lcarpcap,60.25595860744,-0.6398822041215,0.0005952785050244,-0.6404828807175
lincomep,63.09573444802,0.6605309139897,-0.001704616527293,0.6622496560111
lrpmg,63.09573444802,-0.3228079747056,-0.001099285050592,-0.3217024604345
lcarpcap,63.09573444802,-0.6399090069234,0.0005689473203303,-0.6404828807175
lincomep,66.06934480076,0.6606076627876,-0.001629102255179,0.6622496560111
lrpmg,66.06934480076,-0.3227584861942,-0.001050341068191,-0.3217024604345
lcarpcap,66.06934480076,-0.6399346236813,0.0005437611123994,-0.6404828807175
lincomep,69.18309709189,0.6606810104084,-0.00155688160814,0.6622496560111
lrpmg,69.18309709189,-0.322711201617,-0.0010035535658,-0.3217024604345
lcarpcap,69.18309709189,-0.63995910601,0.0005196718253,-0.6404828807175
lincomep,72.4435960075,0.6607511053038,-0.001487815460236,0.6622496560111
lrpmg,72.4435960075,-0.3226660238218,-0.0009588295078998,-0.3217024604345
lcarpcap,72.4435960075,-0.6399825033537,0.0004966332669571,-0.6404828807175
lincomep,75.85775750292,0.6608180896452,-0.001421770162626,0.6622496560111
lrpmg,75.85775750292,-0.3226228598518,-0.0009160796996743,-0.3217024604345
lcarpcap,75.85775750292,-0.6400048630713,0.0004746010506883,-0.6404828807175
lincomep,79.43282347243,0.6608820995738,-0.001358617363801,0.6622496560111
lrpmg,79.43282347243,-0.3225816207718,-0.000875218643699,-0.3217024604345
lcarpcap,79.43282347243,-0.6400262305184,0.000453532537214,-0.6404828807175
lincomep,83.17637711027,0.6609432654364,-0.001298233832665,0.6622496560111
lrpmg,83.17637711027,-0.3225422215018,-0.0008361644006495,-0.3217024604345
lcarpcap,83.17637711027,-0.6400466491257,0.0004333867774615,-0.6404828807175
lincomep,87.09635899561,0.6610017120203,-0.001240501283943,0.6622496560111
lrpmg,87.09635899561,-0.3225045806558,-0.0007988384539308,-0.3217024604345
lcarpcap,87.09635899561,-0.6400661604762,0.0004141244559665,-0.6404828807175
lincomep,91.20108393559,0.6610575587762,-0.001185306207128,0.6622496560111
lrpmg,91.20108393559,-0.3224686203872,-0.0007631655783637,-0.3217024604345
lcarpcap,91.20108393559,-0.6400848043788,0.0003957078353255,-0.6404828807175
lincomep,95.49925860214,0.661110920034,-0.0011325396985,0.6622496560111
lrpmg,95.49925860214,-0.3224342662406,-0.0007290737128063,-0.3217024604345
lcarpcap,95.49925860214,-0.64010261894,0.0003781007015291,-0.6404828807175
lincomep,100,0.6611619052116,-0.001082097296932,0.6622496560111
lrpmg,100,-0.3224014470083,-0.0006964938368036,-0.3217024604345
lcarpcap,100,-0.6401196406325,0.0003612683104441,-0.6404828807175
lincomep,104.7128548051,0.6612106190147,-0.001033878823314,0.6622496560111
lrpmg,104.7128548051,-0.3223700945937,-0.0006653598511459,-0.3217024604345
lcarpcap,104.7128548051,-0.6401359043616,0.0003451773353856,-0.6404828807175
lincomep,109.6478196143,0.661257161632,-0.0009877882239428,0.6622496560111
lrpmg,109.6478196143,-0.3223401438791,-0.0006356084623115,-0.3217024604345
lcarpcap,109.6478196143,-0.6401514435297,0.0003297958159179,-0.6404828807175
lincomep,114.8153621497,0.661301628921,-0.0009437334178031,0.6622496560111
lrpmg,114.8153621497,-0.3223115325988,-0.0006071790707947,-0.3217024604345
lcarpcap,114.8153621497,-0.6401662900983,0.0003150931078482,-0.6404828807175
lincomep,120.2264434617,0.661344112586,-0.0009016261479758,0.6622496560111
lrpmg,120.2264434617,-0.3222842012184,-0.0005800136631464,-0.3217024604345
lcarpcap,120.2264434617,-0.6401804746461,0.0003010398345286,-0.6404828807175
lincomep,125.8925411794,0.6613847003539,-0.0008613818371564,0.6622496560111
lrpmg,125.8925411794,-0.322258092817,-0.0005540567078393,-0.3217024604345
lcarpcap,125.8925411794,-0.6401940264281,0.0002876078394324,-0.6404828807175
lincomep,131.8256738556,0.6614234761367,-0.0008229194472878,0.6622496560111
lrpmg,131.8256738556,-0.3222331529764,-0.000529255054676,-0.3217024604345
lcarpcap,131.8256738556,-0.6402069734291,0.0002747701400498,-0.6404828807175
lincomep,138.0384264603,0.6614605201959,-0.0007861613433812,0.6622496560111
lrpmg,138.0384264603,-0.3222093296725,-0.0005055578378136,-0.3217024604345
lcarpcap,138.0384264603,-0.6402193424185,0.0002625008831071,-0.6404828807175
lincomep,144.5439770746,0.6614959092911,-0.0007510331614458,0.6622496560111
lrpmg,144.5439770746,-0.3221865731733,-0.0004829163822999,-0.3217024604345
lcarpcap,144.5439770746,-0.6402311589992,0.0002507753010946,-0.6404828807175
lincomep,151.3561248436,0.6615297168316,-0.0007174636806098,0.6622496560111
lrpmg,151.3561248436,-0.3221648359394,-0.000461284113961,-0.3217024604345
lcarpcap,151.3561248436,-0.6402424476583,0.0002395696701475,-0.6404828807175
lincomep,158.4893192461,0.6615620130168,-0.0006853846993155,0.6622496560111
lrpmg,158.4893192461,-0.3221440725297,-0.0004406164726896,-0.3217024604345
lcarpcap,158.4893192461,-0.6402532318136,0.0002288612692295,-0.6404828807175
lincomep,165.9586907438,0.6615928649713,-0.0006547309154904,0.6622496560111
lrpmg,165.9586907438,-0.3221242395103,-0.0004208708288512,-0.3217024604345
lcarpcap,165.9586907438,-0.6402635338584,0.0002186283406029,-0.6404828807175
lincomep,173.7800828749,0.6616223368792,-0.0006254398109042,0.6622496560111
lrpmg,173.7800828749,-0.3221052953675,-0.0004020064029783,-0.3217024604345
lcarpcap,173.7800828749,-0.6402733752064,0.0002088500516496,-0.6404828807175
lincomep,181.970085861,0.6616504901046,-0.0005974515392603,0.6622496560111
lrpmg,181.970085861,-0.3220872004247,-0.0003839841884023,-0.3217024604345
lcarpcap,181.970085861,-0.6402827763314,0.0001995064579042,-0.6404828807175
lincomep,190.5460717963,0.661677383318,-0.0005707088183095,0.6622496560111
lrpmg,190.5460717963,-0.322069916762,-0.0003667668769172,-0.3217024604345
lcarpcap,190.5460717963,-0.6402917568096,0.0001905784673939,-0.6404828807175
lincomep,199.5262314969,0.6617030726066,-0.0005451568256853,0.6622496560111
lrpmg,199.5262314969,-0.3220534081398,-0.0003503187873077,-0.3217024604345
lcarpcap,199.5262314969,-0.6403003353558,0.0001820478061888,-0.6404828807175
lincomep,208.9296130854,0.6617276115889,-0.0005207430984481,0.6622496560111
lrpmg,208.9296130854,-0.3220376399259,-0.0003346057966394,-0.3217024604345
lcarpcap,208.9296130854,-0.6403085298624,0.0001738969851599,-0.6404828807175
lincomep,218.776162395,0.6617510515199,-0.0004974174362939,0.6622496560111
lrpmg,218.776162395,-0.3220225790244,-0.0003195952742733,-0.3217024604345
lcarpcap,218.776162395,-0.6403163574336,0.0001661092679374,-0.6404828807175
lincomep,229.0867652768,0.661773441392,-0.0004751318083633,0.6622496560111
lrpmg,229.0867652768,-0.3220081938097,-0.0003052560185139,-0.3217024604345
lcarpcap,229.0867652768,-0.6403238344191,0.0001586686400451,-0.6404828807175
lincomep,239.8832919019,0.6617948280353,-0.000453840263294,0.6622496560111
lrpmg,239.8832919019,-0.3219944540605,-0.0002915581957154,-0.3217024604345
lcarpcap,239.8832919019,-0.6403309764479,0.0001515597790895,-0.6404828807175
lincomep,251.188643151,0.6618152562092,-0.0004334988429713,0.6622496560111
lrpmg,251.188643151,-0.3219813308995,-0.0002784732819013,-0.3217024604345
lcarpcap,251.188643151,-0.6403377984581,0.0001447680261791,-0.6404828807175
lincomep,263.0267991895,0.6618347686928,-0.0004140654991886,0.6622496560111
lrpmg,263.0267991895,-0.3219687967341,-0.0002659740066741,-0.3217024604345
lcarpcap,263.0267991895,-0.640344314728,0.0001382793582774,-0.6404828807175
lincomep,275.4228703338,0.661853406372,-0.000395500013752,0.6622496560111
lrpmg,275.4228703338,-0.3219568251991,-0.0002540342994552,-0.3217024604345
lcarpcap,275.4228703338,-0.640350538904,0.0001320803617016,-0.6404828807175
lincomep,288.4031503127,0.6618712083212,-0.0003777639215123,0.6622496560111
lrpmg,288.4031503127,-0.3219453911039,-0.0002426292378653,-0.3217024604345
lcarpcap,288.4031503127,-0.6403564840283,0.0001261582065801,-0.6404828807175
lincomep,301.9951720402,0.6618882118811,-0.0003608204365081,0.6622496560111
lrpmg,301.9951720402,-0.3219344703797,-0.0002317349982648,-0.3217024604345
lcarpcap,301.9951720402,-0.6403621625652,0.0001205006223351,-0.6404828807175
lincomep,316.2277660168,0.6619044527377,-0.0003446343808913,0.6622496560111
lrpmg,316.2277660168,-0.3219240400304,-0.0002213288082968,-0.3217024604345
lcarpcap,316.2277660168,-0.6403675864267,0.00011509587408,-0.6404828807175
lincomep,331.1311214826,0.6619199649904,-0.0003291721166798,0.6622496560111
lrpmg,331.1311214826,-0.3219140780859,-0.0002113889013868,-0.3217024604345
lcarpcap,331.1311214826,-0.6403727669956,0.0001099327399491,-0.6404828807175
lincomep,346.7368504525,0.6619347812262,-0.0003144014802681,0.6622496560111
lrpmg,346.7368504525,-0.3219045635553,-0.0002018944731683,-0.3217024604345
lcarpcap,346.7368504525,-0.6403777151502,0.0001050004893394,-0.6404828807175
lincomep,363.0780547701,0.6619489325814,-0.000300291719558,0.6622496560111
lrpmg,363.0780547701,-0.321895476385,-0.0001928256397198,-0.3217024604345
lcarpcap,363.0780547701,-0.6403824412847,0.0001002888620142,-0.6404828807175
lincomep,380.1893963206,0.6619624488083,-0.0002868134335508,0.6622496560111
lrpmg,380.1893963206,-0.3218867974166,-0.0001841633974642,-0.3217024604345
lcarpcap,380.1893963206,-0.6403869553315,9.578804802936e-05,-0.6404828807175
lincomep,398.1071705535,0.6619753583359,-0.0002739385143824,0.6622496560111
lrpmg,398.1071705535,-0.3218785083471,-0.0001758895848868,-0.3217024604345
lcarpcap,398.1071705535,-0.6403912667817,9.148866844641e-05,-0.6404828807175
lincomep,416.8693834703,0.6619876883272,-0.0002616400918876,0.6622496560111
lrpmg,416.8693834703,-0.3218705916913,-0.0001679868457844,-0.3217024604345
lcarpcap,416.8693834703,-0.6403953847037,8.73817569093e-05,-0.6404828807175
lincomep,436.5158322402,0.6619994647337,-0.0002498924801178,0.6622496560111
lrpmg,436.5158322402,-0.3218630307456,-0.0001604385940282,-0.3217024604345
lcarpcap,436.5158322402,-0.6403993177617,8.34587418457e-05,-0.6404828807175
lincomep,457.0881896149,0.6620107123527,-0.0002386711263609,0.6622496560111
lrpmg,457.0881896149,-0.3218558095528,-0.0001532289799312,-0.3217024604345
lcarpcap,457.0881896149,-0.6404030742348,7.971142950792e-05,-0.6404828807175
lincomep,478.6300923226,0.6620214548744,-0.0002279525620948,0.6622496560111
lrpmg,478.6300923226,-0.3218489128695,-0.0001463428579591,-0.3217024604345
lcarpcap,478.6300923226,-0.6404066620325,7.613198765007e-05,-0.6404828807175
lincomep,501.1872336273,0.662031714933,-0.0002177143560634,0.6622496560111
lrpmg,501.1872336273,-0.3218423261341,-0.0001397657558555,-0.3217024604345
lcarpcap,501.1872336273,-0.6404100887119,7.271292991381e-05,-0.6404828807175
lincomep,524.8074602498,0.6620415141517,-0.0002079350691496,0.6622496560111
lrpmg,524.8074602498,-0.3218360354366,-0.0001334838450441,-0.3217024604345
lcarpcap,524.8074602498,-0.6404133614927,6.944710080038e-05,-0.6404828807175
lincomep,549.5408738576,0.6620508731902,-0.0001985942113637,0.6622496560111
lrpmg,549.5408738576,-0.3218300274894,-0.0001274839123765,-0.3217024604345
lcarpcap,549.5408738576,-0.6404164872732,6.632766135384e-05,-0.6404828807175
lincomep,575.4399373372,0.6620598117839,-0.0001896722004384,0.6622496560111
lrpmg,575.4399373372,-0.3218242895999,-0.0001217533330043,-0.3217024604345
lcarpcap,575.4399373372,-0.6404194726429,6.334807537275e-05,-0.6404828807175
lincomep,602.5595860744,0.6620683487872,-0.0001811503222365,0.6622496560111
lrpmg,602.5595860744,-0.3218188096438,-0.0001162800444658,-0.3217024604345
lcarpcap,602.5595860744,-0.6404223238973,6.050209622308e-05,-0.6404828807175
lincomep,630.9573444802,0.6620765022124,-0.0001730106929768,0.6622496560111
lrpmg,630.9573444802,-0.3218135760397,-0.0001110525219364,-0.3217024604345
lcarpcap,630.9573444802,-0.640425047051,5.778375425973e-05,-0.6404828807175
lincomep,660.6934480076,0.662084289266,-0.0001652362226538,0.6622496560111
lrpmg,660.6934480076,-0.3218085777251,-0.0001060597544086,-0.3217024604345
lcarpcap,660.6934480076,-0.6404276478494,5.518734463277e-05,-0.6404828807175
lincomep,691.8309709189,0.6620917263851,-0.0001578105804818,0.6622496560111
lrpmg,691.8309709189,-0.3218038041334,-0.0001012912220501,-0.3217024604345
lcarpcap,691.8309709189,-0.6404301317811,5.270741578088e-05,-0.6404828807175
lincomep,724.435960075,0.6620988292724,-0.000150718161613,0.6622496560111
lrpmg,724.435960075,-0.3217992451712,-9.673687448269e-05,-0.3217024604345
lcarpcap,724.435960075,-0.6404325040898,5.033875834334e-05,-0.6404828807175
lincomep,758.5775750292,0.6621056129269,-0.0001439440550963,0.6622496560111
lrpmg,758.5775750292,-0.3217948911978,-9.238710998436e-05,-0.3217024604345
lcarpcap,758.5775750292,-0.6404347697837,4.807639447184e-05,-0.6404828807175
lincomep,794.3282347243,0.6621120916771,-0.0001374740135238,0.6622496560111
lrpmg,794.3282347243,-0.3217907330045,-8.823275561234e-05,-0.3217024604345
lcarpcap,794.3282347243,-0.6404369336479,4.591556772658e-05,-0.6404828807175
lincomep,831.7637711027,0.66211827921,-0.0001312944237856,0.6622496560111
lrpmg,831.7637711027,-0.3217867617957,-8.426504825797e-05,-0.3217024604345
lcarpcap,831.7637711027,-0.6404390002527,4.385173331634e-05,-0.6404828807175
lincomep,870.9635899561,0.6621241885989,-0.0001253922791388,0.6622496560111
lrpmg,870.9635899561,-0.3217829691703,-8.047561638057e-05,-0.3217024604345
lcarpcap,870.9635899561,-0.6404409739639,4.188054879892e-05,-0.6404828807175
lincomep,912.0108393559,0.6621298323333,-0.0001197551524512,0.6622496560111
lrpmg,912.0108393559,-0.3217793471038,-7.685646270084e-05,-0.3217024604345
lcarpcap,912.0108393559,-0.6404428589521,3.99978651517e-05,-0.6404828807175
lincomep,954.9925860214,0.6621352223418,-0.0001143711706419,0.6622496560111
lrpmg,954.9925860214,-0.321775887932,-7.339994755234e-05,-0.3217024604345
lcarpcap,954.9925860214,-0.640444659201,3.819971825492e-05,-0.6404828807175
lincomep,1000,0.662140370019,-0.0001092289902191,0.6622496560111
lrpmg,1000,-0.3217725843344,-7.009877299487e-05,-0.3217024604345
lcarpcap,1000,-0.6404463785157,3.648232073293e-05,-0.6404828807175


==> anc/analysis/results/gasoline_path/summary.csv <==
coefficient,RE,FE,diagnostic,gap,integral
lincomep,0.5919852772545,0.6622496560111,-0.0435469441135,-0.07026437875661,-0.07026437875647
lrpmg,-0.3743925774407,-0.3217024604345,-0.040527446587,-0.05269011700621,-0.05269011700621
lcarpcap,-0.6175721725963,-0.6404828807175,0.01362272121995,0.02291070812115,0.0229107081211


==> anc/analysis/results/gasoline_path/verification.json <==
{
  "scope": "Frozen covariance descriptive GLS paths; no exact fitted-covariance inference",
  "n": 342,
  "groups": 18,
  "sigma2": 0.0085731896406285,
  "tau2": 0.09397075774703553,
  "checks": {
    "RE_vs_R": 5.941469538583988e-12,
    "D_vs_R": 7.882583474838611e-15,
    "FE_vs_R": 2.0095036745715333e-14,
    "FE_annihilates_Z": 2.607289384393141e-14,
    "log_derivative": 1.923603367565141e-08,
    "integral_vs_gap": 1.416783357299778e-13
  },
  "pid": 33484,
  "priority": "BelowNormal",
  "native_threads": 1,
  "python": "3.13.14 (tags/v3.13.14:fd17997, Jun 10 2026, 13:03:48) [MSC v.1944 64 bit (AMD64)]",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.18.0",
  "pandas": "3.0.5",
  "matplotlib": "3.11.1",
  "data_sha256": "3569ed049a5c0a8a933398fb374f01bc5c76ca32cb1c06f3dce66ba025cfcd5e",
  "reference_sha256": "88b834ba6677d2308e95b3feb24cc50e1c1512e438d64dc023b939126913810a",
  "script_sha256": "1e321bbc1ad0e7b9d5020f962ad6232e39a98aa896dcb8e1d6fc53b3adce39e4"
}


==> anc/analysis/results/vam/contrast_ML.csv <==
"Fixed_Effect","Nu_Prime_Eta","Permutation_P_Value","Permutation_Percentile","Permutation_Mean","Estimate","SE","N_permutations","Seed","P_MCSE","Exceedances","Reference_tail_lower_95","Reference_tail_upper_95"
"- as.factor(Race_Ethnicity)Hispanic + as.factor(Race_Ethnicity)White",0.128707532457932,1e-06,100,-0.000659019651124422,1.08467352509501,0.103062408559897,999999,20261023,NA,0,0,3.68887633907603e-06


==> anc/analysis/results/vam/contrast_REML.csv <==
"Fixed_Effect","Nu_Prime_Eta","Permutation_P_Value","Permutation_Percentile","Permutation_Mean","Estimate","SE","N_permutations","Seed","P_MCSE","Exceedances","Reference_tail_lower_95","Reference_tail_upper_95"
"- as.factor(Race_Ethnicity)Hispanic + as.factor(Race_Ethnicity)White",0.128381479906483,1e-06,100,-0.000661022564371711,1.08360478592989,0.103190349529041,999999,20261023,NA,0,0,3.68887633907603e-06


==> anc/analysis/results/vam/convergence_ML.csv <==
"method","converged","iterations","loglik","final_loglik_step","fit_seconds"
"ML",TRUE,15,-12819.1461334858,1.08704243757529e-05,20.48


==> anc/analysis/results/vam/convergence_REML.csv <==
"method","converged","iterations","loglik","final_loglik_step","fit_seconds"
"REML",TRUE,15,-12829.4492867685,5.52606979908887e-06,18.91


==> anc/analysis/results/vam/data_summary.csv <==
"rows","observed","students","teachers","years","score_scale","package_version"
6408,6236,2834,304,3,"Original y / 2","3.3.1"


==> anc/analysis/results/vam/final-3.3-2-equivalence.csv <==
"method","version","converged","iterations","max_coefficient_difference","max_SE_difference","seed","permutations","identical_diagnostic_table","identical_permutation_draws"
"ML","3.3.2",TRUE,15,0,0,62210,199,TRUE,TRUE
"REML","3.3.2",TRUE,15,0,0,62210,199,TRUE,TRUE


==> anc/analysis/results/vam/fixed_effects_ML.csv <==
"Fixed_Effect","Nu_Prime_Eta","Permutation_P_Value","Permutation_Percentile","Permutation_Mean","Estimate","SE","N_permutations","Seed","P_MCSE","Exceedances","Reference_tail_lower_95","Reference_tail_upper_95"
"as.factor(Race_Ethnicity)African American",0.00614961078825211,0.74535,35.080350803508,0.0112063185625152,24.2893779241329,0.161245947116312,99999,20261022,0.00137770288937351,74534,0.742635114139821,0.748045555790014
"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0363801807973267,0.15388,1.9340193401934,0.0110236701686426,24.3683255442441,0.322775313768244,99999,20261022,0.00114103632831146,15387,0.151640210077788,0.156122962681671
"as.factor(Race_Ethnicity)Asian_Pac Island",0.0505893754050998,0.01075,98.9359893598936,0.0116607812810538,25.7910370658407,0.186326657875253,99999,20261022,0.000325958030162241,1074,0.0101104628822015,0.0113983660444515
"as.factor(Race_Ethnicity)Hispanic",-0.0690511911392967,0.00047,0,0.0142278916340677,24.3989001159242,0.105846368113529,99999,20261022,6.78083766056875e-05,46,0.000336800250634472,0.000613534554111967
"as.factor(Race_Ethnicity)White",0.0596563413186351,1e-05,100,0.0135274013681461,25.4835736410192,0.0893788496240636,99999,20261022,NA,0,0,3.68884830359507e-05
"as.factor(year)2",0.00233376768858623,0.54544,55.4425544255443,0.00187433004881428,0.983087823659522,0.0600450513748222,99999,20261022,0.00157460502624812,54543,0.5423430046345,0.548525268353302
"as.factor(year)3",0.00123293181861152,0.75405,49.9334993349933,0.0012098702601756,1.97379405489613,0.0876337000902505,99999,20261022,0.00136184324279785,75404,0.751366031995686,0.75671430666731
"as.factor(Gender)M",0.00362919541961672,0.49654,74.8877488774888,5.2849519717623e-05,0.0552335125116805,0.0819038806284177,99999,20261022,0.00158110876741547,49653,0.493431187214748,0.499638944490255


==> anc/analysis/results/vam/fixed_effects_REML.csv <==
"Fixed_Effect","Nu_Prime_Eta","Permutation_P_Value","Permutation_Percentile","Permutation_Mean","Estimate","SE","N_permutations","Seed","P_MCSE","Exceedances","Reference_tail_lower_95","Reference_tail_upper_95"
"as.factor(Race_Ethnicity)African American",0.00617823981125033,0.7443,35.0583505835058,0.0112255341126583,24.2894284111124,0.161427651873344,99999,20261022,0.00137956755022283,74429,0.741581479559202,0.7469992303473
"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.036169980866277,0.1552,1.9320193201932,0.0110432237038155,24.368925995656,0.323072217396421,99999,20261022,0.00114502596133897,15519,0.152952365562168,0.157450756755123
"as.factor(Race_Ethnicity)Asian_Pac Island",0.0504738743268298,0.0108,98.9309893098931,0.0116812965805741,25.7905673925299,0.186529811294864,99999,20261022,0.00032670764010724,1079,0.0101589926282437,0.0114498337052913
"as.factor(Race_Ethnicity)Hispanic",-0.0688359669193192,0.00049,0,0.0142536279445923,24.399507928125,0.106031713289876,99999,20261022,6.92660951138336e-05,48,0.000353938193387729,0.000636366951281614
"as.factor(Race_Ethnicity)White",0.0595455129871642,1e-05,100,0.0135513075252978,25.4831127140549,0.089544469311241,99999,20261022,NA,0,0,3.68884830359507e-05
"as.factor(year)2",0.00234044489441138,0.54387,55.4855548555486,0.00187886748241209,0.982923095769587,0.0602208013044898,99999,20261022,0.00157505017086663,54386,0.540772162028112,0.546956170637892
"as.factor(year)3",0.00123415251852775,0.75357,49.8844988449884,0.00121351648679702,1.9736284778368,0.0880488037955642,99999,20261022,0.00136273754591684,75356,0.750884288380853,0.756236068560453
"as.factor(Gender)M",0.00362425282844006,0.49581,74.9227492274923,5.31325409384866e-05,0.0552105172760022,0.0819820054977791,99999,20261022,0.00158109108362564,49580,0.49270123574716,0.498908923705223


==> anc/analysis/results/vam/sessionInfo-final-3.3-2.txt <==
R Under development (unstable) (2026-06-01 r90092 ucrt)
Platform: x86_64-w64-mingw32/x64
Running under: Windows 11 x64 (build 26200)

Matrix products: default
  LAPACK version 3.12.1

locale:
[1] C
system code page: 65001

time zone: America/Denver
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] GPvam_3.3-2  Matrix_1.7-5

loaded via a namespace (and not attached):
 [1] RColorBrewer_1.1-3  R6_2.6.1            numDeriv_2016.8-1.1
 [4] lattice_0.22-9      farver_2.1.2        gtable_0.3.6       
 [7] glue_1.8.1          lifecycle_1.0.5     ggplot2_4.0.3      
[10] cli_3.6.6           S7_0.2.2            scales_1.4.0       
[13] patchwork_1.3.2     vctrs_0.7.3         grid_4.7.0         
[16] compiler_4.7.0      tools_4.7.0         Rcpp_1.1.1-1.1     
[19] rlang_1.2.0         MASS_7.3-65        


==> anc/analysis/results/vam/sessionInfo.txt <==
R Under development (unstable) (2026-06-01 r90092 ucrt)
Platform: x86_64-w64-mingw32/x64
Running under: Windows 11 x64 (build 26200)

Matrix products: default
  LAPACK version 3.12.1

locale:
[1] C
system code page: 65001

time zone: America/Denver
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] GPvam_3.3-1  Matrix_1.7-5

loaded via a namespace (and not attached):
 [1] RColorBrewer_1.1-3  R6_2.6.1            numDeriv_2016.8-1.1
 [4] lattice_0.22-9      farver_2.1.2        gtable_0.3.6       
 [7] glue_1.8.1          lifecycle_1.0.5     ggplot2_4.0.3      
[10] cli_3.6.6           S7_0.2.2            scales_1.4.0       
[13] patchwork_1.3.2     vctrs_0.7.3         grid_4.7.0         
[16] compiler_4.7.0      tools_4.7.0         Rcpp_1.1.1-1.1     
[19] rlang_1.2.0         MASS_7.3-65        


==> anc/analysis/results/vam_refit/counts.csv <==
"Requested","Success","Failed","Ill_Conditioned","With_Message","CV_Summary_Available"
100,100,0,0,0,TRUE


==> anc/analysis/results/vam_refit/final-3.4-0-equivalence.csv <==
Check,Model,Reference,Final,Max_Abs_Difference,Tolerance
Coefficients,CP/R/ML; original score / 2,3.3-2 application baseline,3.4-0 final release,0.0,1e-12
Standard_Errors,CP/R/ML; original score / 2,3.3-2 application baseline,3.4-0 final release,0.0,1e-12
Internal_Diagnostic,CP/R/ML; original score / 2,3.3-2 application baseline,3.4-0 final release,2.914335439641036e-16,1e-12
Replay_All_Components,CP/R/ML; original score / 2,3.4-0 pre-review stream1 draws1-2,3.4-0 final release,0.0,1e-12


==> anc/analysis/results/vam_refit/fit_status.csv <==
"Replicate","Status","Ill_Conditioned","Iterations","Seconds","Decomposition_Error","GLS_Coefficient_Error","Message","Shard"
1,"ok",FALSE,17,22.56,5.59219337503691e-13,6.14619466432487e-13,NA,1
2,"ok",FALSE,18,23.6,1.76812731123022e-12,1.57740487338742e-12,NA,1
3,"ok",FALSE,27,31.86,9.05414632157431e-13,9.55679979597335e-13,NA,1
4,"ok",FALSE,22,26.38,1.1635831187462e-12,1.17950094136177e-12,NA,1
5,"ok",FALSE,19,24.13,7.50843831553993e-13,7.105427357601e-13,NA,1
6,"ok",FALSE,18,22.49,3.81361608958741e-13,5.29354338141275e-13,NA,1
7,"ok",FALSE,19,24.14,6.44692632612021e-13,5.47117906535277e-13,NA,1
8,"ok",FALSE,18,22.77,1.69039782171865e-12,1.61293201017543e-12,NA,1
9,"ok",FALSE,21,25.41,1.95521376866736e-12,1.97886151909188e-12,NA,1
10,"ok",FALSE,24,28.29,1.59022794932184e-12,1.53477230924182e-12,NA,1
11,"ok",FALSE,21,26.37,1.184177755853e-12,1.20081722343457e-12,NA,1
12,"ok",FALSE,20,23.87,4.81725770384855e-13,4.44089209850063e-13,NA,1
13,"ok",FALSE,25,29.53,1.02565178572434e-12,8.59756710269721e-13,NA,1
14,"ok",FALSE,21,26.59,1.30520594332495e-12,1.22568621918617e-12,NA,1
15,"ok",FALSE,32,37.2,1.27263477534001e-12,1.12621023617976e-12,NA,1
16,"ok",FALSE,18,22.82,2.75168776653345e-13,3.33955085807247e-13,NA,1
17,"ok",FALSE,25,30.36,1.07092112955343e-12,1.09423581307055e-12,NA,1
18,"ok",FALSE,19,24.79,7.77961028930463e-13,9.37916411203332e-13,NA,1
19,"ok",FALSE,18,23.24,2.22044604925031e-13,1.93192684072585e-13,NA,1
20,"ok",FALSE,19,27,5.28438404145959e-13,6.43041175862891e-13,NA,1
21,"ok",FALSE,23,31.8099999999999,1.17611476113666e-12,1.17594822768297e-12,NA,1
22,"ok",FALSE,20,27.26,2.92210700081341e-13,2.16715534406831e-13,NA,1
23,"ok",FALSE,30,34.5600000000001,5.37375699494191e-13,4.76063632959267e-13,NA,1
24,"ok",FALSE,22,26.75,1.34871280810245e-12,1.406874616805e-12,NA,1
25,"ok",FALSE,20,24.23,1.57930613031709e-12,1.49924517245381e-12,NA,1
26,"ok",FALSE,19,24.09,4.9604764740252e-13,6.99884594723699e-13,NA,1
27,"ok",FALSE,18,22.86,1.43099421201498e-12,1.52411416820541e-12,NA,1
28,"ok",FALSE,18,22.28,6.52894405206439e-13,4.54747350886464e-13,NA,1
29,"ok",FALSE,18,22.74,1.3099105133918e-12,1.26831878333178e-12,NA,1
30,"ok",FALSE,19,23.9399999999999,2.18984552713408e-12,2.45137243837235e-12,NA,1
31,"ok",FALSE,27,31.3100000000001,8.68721761193569e-13,8.56203996590921e-13,NA,1
32,"ok",FALSE,16,20.74,1.03012043339845e-12,1.11910480882216e-12,NA,1
33,"ok",FALSE,26,31.03,7.66331442747514e-13,8.17124146124115e-13,NA,1
34,"ok",FALSE,36,40.86,7.61640750468473e-13,6.53699316899292e-13,NA,1
35,"ok",FALSE,21,25.9,8.73995320560539e-13,8.98836560736527e-13,NA,1
36,"ok",FALSE,24,28.0600000000001,1.25152666008432e-12,1.10134124042816e-12,NA,1
37,"ok",FALSE,19,23.9699999999999,1.76963999010127e-12,1.53477230924182e-12,NA,1
38,"ok",FALSE,19,23.3699999999999,1.22819115988548e-12,1.37845290737459e-12,NA,1
39,"ok",FALSE,20,24.3900000000001,2.21744844708383e-12,2.16360263038951e-12,NA,1
40,"ok",FALSE,19,23.75,1.00759678378637e-12,1.00541797110054e-12,NA,1
41,"ok",FALSE,17,21.5,4.04454247870945e-13,4.05009359383257e-13,NA,1
42,"ok",FALSE,19,24.04,7.15705272824607e-13,6.03961325396085e-13,NA,1
43,"ok",FALSE,22,26.75,2.93265411954735e-13,2.71560551823313e-13,NA,1
44,"ok",FALSE,21,26.22,1.99408545231705e-12,2.17426077142591e-12,NA,1
45,"ok",FALSE,20,24.55,2.35073072119008e-12,2.37676545111754e-12,NA,1
46,"ok",FALSE,18,22.1800000000001,6.90295043348499e-13,6.3948846218409e-13,NA,1
47,"ok",FALSE,27,32,8.92924623130398e-13,8.91731133378926e-13,NA,1
48,"ok",FALSE,24,28.8799999999999,8.1404327723078e-13,5.57776047571679e-13,NA,1
49,"ok",FALSE,20,25.2,1.25916638227253e-12,1.09068309939175e-12,NA,1
50,"ok",FALSE,21,25.9100000000001,3.50997009235243e-13,3.46833672892899e-13,NA,1
51,"ok",FALSE,22,26.58,3.97654131845115e-13,3.44613226843649e-13,NA,2
52,"ok",FALSE,16,21.01,6.92751411790482e-13,5.15143483426073e-13,NA,2
53,"ok",FALSE,24,28.9,1.02927388834217e-12,1.09423581307055e-12,NA,2
54,"ok",FALSE,21,25.89,8.25534085535651e-13,8.81072992342524e-13,NA,2
55,"ok",FALSE,17,21.62,8.82516282274537e-13,7.95807864051312e-13,NA,2
56,"ok",FALSE,18,22.49,3.41393580072236e-13,3.64597241286901e-13,NA,2
57,"ok",FALSE,23,27.86,2.75041101005513e-12,2.77111666946439e-12,NA,2
58,"ok",FALSE,26,30.36,2.58226773297565e-12,2.63611354966997e-12,NA,2
59,"ok",FALSE,20,24.17,2.44466946686117e-12,2.38031816479634e-12,NA,2
60,"ok",FALSE,21,26.08,4.86409523769993e-13,3.80140363631654e-13,NA,2
61,"ok",FALSE,17,22.7,9.51128065196372e-13,9.34363697524532e-13,NA,2
62,"ok",FALSE,18,22.2,1.36191058430768e-12,1.19371179607697e-12,NA,2
63,"ok",FALSE,19,23.98,4.67820227001425e-13,4.83169060316868e-13,NA,2
64,"ok",FALSE,24,29.21,1.23928645123783e-12,1.18660636871937e-12,NA,2
65,"ok",FALSE,16,20.77,2.21270224365355e-12,2.31281660489913e-12,NA,2
66,"ok",FALSE,16,21.14,3.22655790974125e-12,3.29336558024806e-12,NA,2
67,"ok",FALSE,20,25.5,2.41717756921389e-12,2.59703369920317e-12,NA,2
68,"ok",FALSE,21,25.45,8.08686451136964e-13,8.31335000839317e-13,NA,2
69,"ok",FALSE,16,21.44,2.67663669006879e-12,2.41229258790554e-12,NA,2
70,"ok",FALSE,18,23.22,2.62298516240378e-12,2.8421709430404e-12,NA,2
71,"ok",FALSE,28,36.4499999999999,8.18733969509822e-13,1.07647224467655e-12,NA,2
72,"ok",FALSE,18,26.04,9.72166791513018e-13,9.16600129130529e-13,NA,2
73,"ok",FALSE,17,24.02,2.28692065284974e-12,2.34123831432953e-12,NA,2
74,"ok",FALSE,22,26.72,8.00651211996239e-13,5.82645043323282e-13,NA,2
75,"ok",FALSE,20,25.11,1.50539303245267e-12,1.33226762955019e-12,NA,2
76,"ok",FALSE,18,22.5599999999999,6.860345624915e-13,6.75015598972095e-13,NA,2
77,"ok",FALSE,22,26.5999999999999,8.99058605341452e-13,9.27258270166931e-13,NA,2
78,"ok",FALSE,22,26.58,8.04543931476331e-13,8.41993141875719e-13,NA,2
79,"ok",FALSE,19,23.1799999999999,4.92189622391948e-13,4.61852778244065e-13,NA,2
80,"ok",FALSE,18,22.72,5.43173145350906e-13,5.74873482150906e-13,NA,2
81,"ok",FALSE,16,20.77,1.62170277206997e-12,1.61648472385423e-12,NA,2
82,"ok",FALSE,19,23.63,1.53799195601323e-12,1.53832502292062e-12,NA,2
83,"ok",FALSE,18,23.33,8.11749972795539e-13,7.98472399310413e-13,NA,2
84,"ok",FALSE,27,31.88,1.43574041544525e-12,1.46016532198701e-12,NA,2
85,"ok",FALSE,19,23.6700000000001,2.48278481107533e-12,2.38031816479634e-12,NA,2
86,"ok",FALSE,23,27.63,4.78575512552482e-13,4.221345495381e-13,NA,2
87,"ok",FALSE,23,28.1999999999999,5.31727439856411e-13,5.06629460605978e-13,NA,2
88,"ok",FALSE,17,22.0500000000001,1.1353418205573e-12,9.45021838560933e-13,NA,2
89,"ok",FALSE,22,26.12,1.68620672980069e-12,1.78701498043665e-12,NA,2
90,"ok",FALSE,15,19.39,4.88387108532606e-13,4.9382720135327e-13,NA,2
91,"ok",FALSE,16,20.61,9.13463749085963e-13,1.03739239420975e-12,NA,2
92,"ok",FALSE,18,22.5899999999999,6.97636393098833e-13,6.59500232202959e-13,NA,2
93,"ok",FALSE,18,22.3600000000001,6.33104679792496e-13,6.51721732136679e-13,NA,2
94,"ok",FALSE,24,28.3899999999999,3.59212659617469e-13,3.83693077310454e-13,NA,2
95,"ok",FALSE,19,23.45,1.10256248575524e-12,1.15463194561016e-12,NA,2
96,"ok",FALSE,19,24.72,2.31890028012938e-13,2.1316282072803e-13,NA,2
97,"ok",FALSE,21,25.8299999999999,7.72132358051181e-13,7.95807864051312e-13,NA,2
98,"ok",FALSE,24,28.03,1.62736490949555e-12,1.67332814271504e-12,NA,2
99,"ok",FALSE,25,30.0599999999999,2.04131156422704e-12,2.04636307898909e-12,NA,2
100,"ok",FALSE,16,21.26,3.39367423052295e-13,4.08562073062058e-13,NA,2


==> anc/analysis/results/vam_refit/metadata.csv <==
"Field","Value"
"Package","GPvam"
"Version","3.4-0"
"Persistence","CP"
"Student_Side","R"
"Fitting","ML"
"Score_Scale","original score / 2"
"Master_Seed","20261025"
"RNG","L'Ecuyer-CMRG; nextRNGStream for shard2"
"Requested","100"
"Shards","2"
"Shard_Sizes","50,50"
"Generating_Model","original X, Z, fitted beta and teacher effects fixed; Gaussian residuals with original fitted covariance"
"Missingness","original observed-score pattern and known teacher assignments fixed"
"Residual_CV","k'(W_s-W_0)e_s"
"Total_CV","Alignment + Residual_CV"
"MCSE","empirical SD of all successful individual replicate component values / sqrt(success count)"
"CV_Failure_Rule","CV summary means and MCSEs withheld if any refit in either shard fails"
"Summed_Refit_Seconds","2559.05"
"Scope","conditional sensitivity experiment; not unconditional bias or endogenous assignment identification"


==> anc/analysis/results/vam_refit/original_coefficients.csv <==
"Contrast","Estimate","SE"
"as.factor(Race_Ethnicity)African American",24.2893779241329,0.161245947116312
"as.factor(Race_Ethnicity)Am Indian_Alaska",24.3683255442441,0.322775313768244
"as.factor(Race_Ethnicity)Asian_Pac Island",25.7910370658407,0.186326657875253
"as.factor(Race_Ethnicity)Hispanic",24.3989001159242,0.105846368113529
"as.factor(Race_Ethnicity)White",25.4835736410192,0.0893788496240636
"as.factor(year)2",0.983087823659522,0.0600450513748222
"as.factor(year)3",1.97379405489613,0.0876337000902505
"as.factor(Gender)M",0.0552335125116805,0.0819038806284177
"White_minus_Hispanic",1.08467352509501,0.103062408559897


==> anc/analysis/results/vam_refit/original_convergence.csv <==
"Converged","Iterations","LogLik","Seconds"
TRUE,15,-12819.1461334858,20.36


==> anc/analysis/results/vam_refit/original_diagnostic.csv <==
"Contrast","Internal_Diagnostic"
"as.factor(Race_Ethnicity)African American",0.00614961078825239
"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0363801807973266
"as.factor(Race_Ethnicity)Asian_Pac Island",0.0505893754050999
"as.factor(Race_Ethnicity)Hispanic",-0.0690511911392964
"as.factor(Race_Ethnicity)White",0.0596563413186353
"as.factor(year)2",0.00233376768858597
"as.factor(year)3",0.00123293181861142
"as.factor(Gender)M",0.00362919541961673
"White_minus_Hispanic",0.128707532457932


==> anc/analysis/results/vam_refit/provenance.json <==
{
  "package": "GPvam",
  "version": "3.4-0",
  "master_seed": 20261025,
  "rng": "L'Ecuyer-CMRG; second independent stream via parallel::nextRNGStream",
  "shards": [
    50,
    50
  ],
  "original_run_archive_sha256": "7f426949f982934f2da486e29df8f791bc6a0549f0b04e6db5635a29eb66e8af",
  "original_simulation_source_sha256": "6d3d3547be8e81d047f67ed8e5814c397ec48d065f38987719e4967ab89ea2f6",
  "release_archive_sha256": "bb359d6e02d6ce0867dfb40273195cab51795df1d30226d0979a2813e025be9f",
  "release_simulation_source_sha256": "190e5099a8f39331a92baea3d16f015eaa0d4e765fb2553aed5bbaea6fa50c2b",
  "reproducer": "analysis/vam_refit_simulation.R",
  "reproducer_sha256": "3a0849f7da761edb50880156b0c2c2274b034b3b256658146ce6838f54a5eb25",
  "final_code_equivalence": "Entire simulation body unchanged except warning text; estimator body unchanged except metadata; GLS/residual-factor helpers unchanged. Two exact predeclared draws replayed and compared. The later exact-zero-block status guard does not alter component formulas.",
  "ill_conditioning_limit": "Original run uses a block eigenvalue-ratio flag that misses tiny positive scalar variances and exactly zero scalar blocks. Zero flags do not establish absence of covariance-boundary fits.",
  "conditional_target": "Fixed original design, beta and shrunken fitted teacher effects; residuals redrawn with fitted observed-score covariance. Not unconditional bias or a correction to the observed coefficient.",
  "baseline_equivalence_scope": "CP/R/ML application only; no new real-data REML refit.",
  "validation": {
    "requested": 100,
    "success": 100,
    "failed": 0,
    "messages": 0,
    "ill_conditioned_original_rule": 0,
    "max_decomposition_error": 3.22655790974125e-12,
    "max_gls_coefficient_error": 3.29336558024806e-12,
    "max_summary_recompute_difference": 3.608224830031759e-16,
    "two_draw_component_max_difference": 0.0,
    "baseline_ML_coefficient_max_difference": 0.0,
    "baseline_ML_SE_max_difference": 0.0,
    "baseline_ML_internal_diagnostic_max_difference": 2.914335439641036e-16,
    "iterations_min": 15,
    "iterations_max": 36,
    "summed_refit_seconds": 2559.0499999999993,
    "median_refit_seconds": 24.634999999999998,
    "scope": "All integrity/summary identities; bounded two-draw exact code replay. ML application baseline only; no new REML application refit."
  },
  "output_sha256": {
    "counts.csv": "669ba0992e4541935e5d0833f7b5df36c41486862d1545f618c5a77ed75843b3",
    "final-3.4-0-equivalence.csv": "856799bb665924f36f633e976ce20e8ddd7379e7919fa6bb58d36aabe714cbdb",
    "fit_status.csv": "46c57a635cf36609577f91d63624656d3305be364859d80e4b47f88c7edd9696",
    "metadata.csv": "578a9e23d03d7a14e4f2097b2e02ddef74afa4380614a603769f8b1cbbb1a3e6",
    "original_coefficients.csv": "26cdf9a1a3122d6a2f27ba824e92d95b124564d218e0da621ed3123eaebd6d20",
    "original_convergence.csv": "df8d1c43d45ecdde37a71e96d3383fef78194971fc06f1f412a5074c82de431a",
    "original_diagnostic.csv": "50efc2c5bb60b45596da9b08b56056c2b182d0ccc8930518bc8e215e5019b0ca",
    "replicates.csv": "fab6ae1deca8c2ab70e035c0ef9ddfdedf062418cfe1435259df1e9b76f39797",
    "sessionInfo-final-3.4-0.txt": "650458b265cfdb2d9f27d7a91f34acbb4b223dd4d99446ddc7e981df1799398b",
    "sessionInfo.txt": "f526e9e2aa6d4d262176c62151d88e1a1109aa3dbe00217a2f97970a862e83e9",
    "shard1_initial_rng_state.csv": "aae4f1309710bbee364efb2b06bcbee945224e0722865a7a28c25ea5ad7cc602",
    "shard2_initial_rng_state.csv": "cc91001fae329945b71e8be512a1a38d905d523d95fc2ac0316d47ddf0c0116e",
    "summary.csv": "0d484fe58d2fdfac8d3d978ceaaf9dc20a8bfee430ec846393212ce8dd45cd39"
  },
  "original_reproducer_sha256": "88cd7a7bf2fa0aa017e6b0e4ff41112911ecac8ca5e9cf4f1677a7ab5c08b52c",
  "post_run_reproducer_changes": "Required-contrast-name guard added; private launch gate removed. Generation, fitting, RNG streams and aggregation unchanged; no numerical rerun."
}


==> anc/analysis/results/vam_refit/replicates.csv <==
"Replicate","Contrast","Alignment","Residual","Total","Estimation_Error","Internal_Diagnostic","Alignment_Teacher","Alignment_Student","Residual_CV","Total_CV","Status","Shard"
1,"as.factor(Race_Ethnicity)African American",0.00557210332953616,0.20608166293034,0.211653766259877,0.211653766259687,0.00567984785217963,0.00557210332953616,0,0.00332570724623988,0.00889781057577604,"ok",1
1,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0485824470661508,-0.467710833536209,-0.51629328060236,-0.51629328060255,-0.0204602837439884,-0.0485824470661508,0,0.00371305231726952,-0.0448693947488813,"ok",1
1,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0631650291893234,0.348918809632819,0.412083838822142,0.412083838821975,0.0473386108692473,0.0631650291893234,0,0.00602113665443027,0.0691861658437537,"ok",1
1,"as.factor(Race_Ethnicity)Hispanic",-0.0894447626358813,-0.0358618267956272,-0.125306589431509,-0.125306589432068,-0.0512827917889818,-0.0894447626358813,0,0.00182991186997436,-0.0876148507659069,"ok",1
1,"as.factor(Race_Ethnicity)White",0.0735330042715009,-0.0383052238790209,0.0352277803924801,0.035227780392475,0.0427274268704996,0.0735330042715009,0,0.0028596775619879,0.0763926818334888,"ok",1
1,"as.factor(year)2",0.0024845820431573,0.0707524785404421,0.0732370605835994,0.0732370605838064,0.012681225203943,0.0024845820431573,0,0.00404818744525948,0.00653276948841679,"ok",1
1,"as.factor(year)3",0.00145365000506659,0.0125026241673421,0.0139562741724087,0.01395627417267,0.0130068634872702,0.00145365000506659,0,0.00392576173466034,0.00537941173972693,"ok",1
1,"as.factor(Gender)M",0.00466358697451048,-0.0152794438123227,-0.0106158568378122,-0.0106158568376813,1.98983204424167e-05,0.00466358697451048,0,-0.00121110797220782,0.00345247900230266,"ok",1
1,"White_minus_Hispanic",0.162977766907383,-0.00244339708339351,0.16053436982399,0.160534369824543,0.0940102186594814,0.162977766907383,0,0.00102976569201354,0.164007532599397,"ok",1
2,"as.factor(Race_Ethnicity)African American",0.00591800385599811,-0.16745709040929,-0.161539086553292,-0.161539086552146,-0.0115377328445296,0.00591800385599811,0,-0.0021887867410757,0.0037292171149224,"ok",1
2,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0408237834510219,-0.429488913151818,-0.470312696602839,-0.470312696601749,-0.0479990624752558,-0.0408237834510219,0,-0.000672712313999275,-0.0414964957650211,"ok",1
2,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0523720908927559,-0.114919348178327,-0.0625472572855714,-0.0625472572844146,0.0418490261800421,0.0523720908927559,0,0.00290270737532026,0.0552747982680762,"ok",1
2,"as.factor(Race_Ethnicity)Hispanic",-0.0722518088543574,0.0139762201743939,-0.0582755886799635,-0.0582755886785051,-0.0672464027978963,-0.0722518088543574,0,-0.00190099989040537,-0.0741528087447628,"ok",1
2,"as.factor(Race_Ethnicity)White",0.0624592326176109,0.0299927260837508,0.0924519587013617,0.0924519587031298,0.0334799265222171,0.0624592326176109,0,-0.000748692517659352,0.0617105400999516,"ok",1
2,"as.factor(year)2",0.00259032645817185,-0.0357956538268313,-0.0332053273686595,-0.0332053273694037,0.00158153146320091,0.00259032645817185,0,0.000554972346027981,0.00314529880419983,"ok",1
2,"as.factor(year)3",0.0016153793438893,0.0588559739146043,0.0604713532584936,0.0604713532576047,0.00222102985066287,0.0016153793438893,0,0.000627215121723388,0.00224259446561268,"ok",1
2,"as.factor(Gender)M",0.00327878504720765,-0.0445699901680653,-0.0412912051208576,-0.0412912051215315,0.0044543305529018,0.00327878504720765,0,5.31747631733261e-05,0.00333195981038097,"ok",1
2,"White_minus_Hispanic",0.134711041471969,0.0160165059093572,0.150727547381326,0.150727547381635,0.100726329320114,0.134711041471969,0,0.00115230737274602,0.135863348844715,"ok",1
3,"as.factor(Race_Ethnicity)African American",0.00404108686771228,-0.150093693774279,-0.146052606906567,-0.146052606906224,-0.00583331834044448,0.00404108686771228,0,-0.0119259200423988,-0.00788483317468651,"ok",1
3,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0546602966843155,0.25563000398645,0.200969707302134,0.200969707302466,-0.0448979865987995,-0.0546602966843155,0,-0.0188973788293048,-0.0735576755136203,"ok",1
3,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0738843119961676,0.00704165985698953,0.0809259718531572,0.0809259718534392,0.0143792098439221,0.0738843119961676,0,-0.0270857736204449,0.0467985383757228,"ok",1
3,"as.factor(Race_Ethnicity)Hispanic",-0.106858635891586,-0.0561709663785101,-0.163029602270096,-0.163029602269191,-0.0742367564573684,-0.106858635891586,0,-0.0180154582825733,-0.12487409417416,"ok",1
3,"as.factor(Race_Ethnicity)White",0.0844421256164832,0.0684916139165041,0.152933739532987,0.15293373953374,0.0194692540896192,0.0844421256164832,0,-0.0190965370359921,0.0653455885804911,"ok",1
3,"as.factor(year)2",0.00266930175400344,-0.113467038468634,-0.110797736714631,-0.110797736714655,-0.00184096925894482,0.00266930175400344,0,-0.00302542320257536,-0.000356121448571917,"ok",1
3,"as.factor(year)3",0.00155167401144653,-0.0284965342466952,-0.0269448602352487,-0.0269448602351785,-0.00461035054210685,0.00155167401144653,0,-0.00380087394683016,-0.00224919993538363,"ok",1
3,"as.factor(Gender)M",0.00529339471200185,0.0165517947200035,0.0218451894320053,0.0218451894319074,0.00703412618841962,0.00529339471200185,0,0.0111598060165058,0.0164532007285076,"ok",1
3,"White_minus_Hispanic",0.19130076150807,0.124662580295015,0.315963341803085,0.315963341802931,0.0937060105469881,0.19130076150807,0,-0.00108107875341856,0.190219682754652,"ok",1
4,"as.factor(Race_Ethnicity)African American",0.00552308748873761,0.0621375113610399,0.0676605988497775,0.0676605988491374,0.0155007369906476,0.00552308748873761,0,0.00997949036444139,0.015502577853179,"ok",1
4,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0455322859743615,0.200213189613806,0.154680903639445,0.154680903638802,-0.0178234268227678,-0.0455322859743615,0,0.0181127646728989,-0.0274195213014625,"ok",1
4,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0616447326156648,0.183285980384934,0.244930713000599,0.244930712999988,0.045177700169067,0.0616447326156648,0,0.00309899948524821,0.064743732100913,"ok",1
4,"as.factor(Race_Ethnicity)Hispanic",-0.0888557070053557,-0.218752595371809,-0.307608302377165,-0.307608302378284,-0.0314595185654726,-0.0888557070053557,0,0.00868668462857129,-0.0801690223767844,"ok",1
4,"as.factor(Race_Ethnicity)White",0.0727696985629062,-0.00206080297203201,0.0707088955908742,0.0707088955897106,0.0517845575958105,0.0727696985629062,0,0.00613940785075991,0.0789091064136661,"ok",1
4,"as.factor(year)2",0.00276977474194294,-0.0711706592850187,-0.0684008845430758,-0.0684008845426655,0.0132742279352993,0.00276977474194294,0,0.00985525800514803,0.012625032747091,"ok",1
4,"as.factor(year)3",0.00155091670905745,-0.0444245733129205,-0.042873656603863,-0.0428736566035093,0.0105906267705477,0.00155091670905745,0,0.00815045665682629,0.00970137336588374,"ok",1
4,"as.factor(Gender)M",0.0040220447460195,0.00156011412209848,0.00558215886811797,0.00558215886849922,0.00345728447681595,0.0040220447460195,0,-0.00180049190571974,0.00222155284029975,"ok",1
4,"White_minus_Hispanic",0.161625405568262,0.216691792399776,0.378317197968038,0.378317197967995,0.0832440761612828,0.161625405568262,0,-0.00254727677781138,0.159078128790451,"ok",1
5,"as.factor(Race_Ethnicity)African American",0.00491543509232679,0.0574455115264996,0.0623609466188263,0.0623609466192399,0.0083555274522387,0.00491543509232679,0,0.00688290483102762,0.0117983399233544,"ok",1
5,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0451543336791659,0.17970512791984,0.134550794240674,0.13455079424099,-0.0320225361671646,-0.0451543336791659,0,-0.00478400994491786,-0.0499383436240838,"ok",1
5,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0659536751618584,0.162651942257551,0.228605617419409,0.228605617419763,0.0309291550902004,0.0659536751618584,0,0.0032734562790929,0.0692271314409513,"ok",1
5,"as.factor(Race_Ethnicity)Hispanic",-0.097018855109327,0.109975291956625,0.0129564368472975,0.0129564368472224,-0.0551312130403338,-0.097018855109327,0,0.00147663396614744,-0.0955422211431795,"ok",1
5,"as.factor(Race_Ethnicity)White",0.0767537180944881,-0.0552290202690474,0.0215246978254407,0.0215246978261163,0.0456540550781728,0.0767537180944881,0,0.00870669460411963,0.0854604126986078,"ok",1
5,"as.factor(year)2",0.00254910959052937,-0.0370339829037487,-0.0344848733132193,-0.0344848733133768,-0.0102179127815173,0.00254910959052937,0,-0.00512939179487049,-0.00258028220434112,"ok",1
5,"as.factor(year)3",0.00122732834883877,-0.0141705056051264,-0.0129431772562876,-0.0129431772565538,-0.0106308347717162,0.00122732834883877,0,-0.00514761355519672,-0.00392028520635795,"ok",1
5,"as.factor(Gender)M",0.00502798311791461,-0.0354831613355371,-0.0304551782176225,-0.0304551782181122,0.00631853373425928,0.00502798311791461,0,-0.000369554719208748,0.00465842839870586,"ok",1
5,"White_minus_Hispanic",0.173772573203815,-0.165204312225672,0.00856826097814312,0.00856826097889396,0.100785268118507,0.173772573203815,0,0.00723006063797221,0.181002633841787,"ok",1
6,"as.factor(Race_Ethnicity)African American",0.00584700603865767,-0.108733327102767,-0.102886321064109,-0.102886321063853,0.00373845643609269,0.00584700603865767,0,4.08580893735625e-05,0.00588786412803124,"ok",1
6,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0488617864065496,0.409451764100487,0.360589977693937,0.360589977694104,-0.0170662569527388,-0.0488617864065496,0,0.0145971818201391,-0.0342646045864105,"ok",1
6,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0635853693773478,-0.199885108465957,-0.136299739088609,-0.136299739088329,0.0402653999951339,0.0635853693773478,0,-0.00255066805405216,0.0610347013232956,"ok",1
6,"as.factor(Race_Ethnicity)Hispanic",-0.0889693056939587,-0.0367426957409943,-0.125712001434953,-0.125712001434572,-0.0402505578354998,-0.0889693056939587,0,0.00940929712623531,-0.0795600085677234,"ok",1
6,"as.factor(Race_Ethnicity)White",0.0734594565888466,-0.0679522981903065,0.00550715839854006,0.00550715839865035,0.0384099183700016,0.0734594565888466,0,-0.00213969859940071,0.0713197579894459,"ok",1
6,"as.factor(year)2",0.00231025521526902,0.00304221893180893,0.00535247414707795,0.00535247414684559,-0.00336828032996227,0.00231025521526902,0,-0.00167148418895291,0.000638771026316104,"ok",1
6,"as.factor(year)3",0.000765262677381602,-0.053087413769821,-0.0523221510924394,-0.0523221510925085,-0.00388490900192498,0.000765262677381602,0,-0.00158539839114367,-0.000820135713762071,"ok",1
6,"as.factor(Gender)M",0.00517076854678552,0.151525835640508,0.156696604187294,0.156696604187175,-0.00238984343297768,0.00517076854678552,0,0.000512308321524423,0.00568307686830995,"ok",1
6,"White_minus_Hispanic",0.162428762282806,-0.0312096024493119,0.131219159833494,0.131219159833222,0.0786604762055009,0.162428762282806,0,-0.0115489957256361,0.15087976655717,"ok",1
7,"as.factor(Race_Ethnicity)African American",0.00524446856272437,-0.122553305466679,-0.117308836903955,-0.117308836903671,0.0100253087488416,0.00524446856272437,0,0.0132385086520518,0.0184829772147762,"ok",1
7,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0454210814383471,-0.00577719517675487,-0.0511982766151019,-0.0511982766148336,-0.027281683134953,-0.0454210814383471,0,0.00679426773264652,-0.0386268137057006,"ok",1
7,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0613255916368416,-0.28013296545373,-0.218807373816888,-0.218807373816528,0.0319369955954781,0.0613255916368416,0,0.0122631545742499,0.0735887462110914,"ok",1
7,"as.factor(Race_Ethnicity)Hispanic",-0.0893592301563162,0.0763061541670665,-0.0130530759892496,-0.0130530759886049,-0.0412930019560565,-0.0893592301563162,0,0.00418510988692626,-0.0851741202693899,"ok",1
7,"as.factor(Race_Ethnicity)White",0.0723611329402467,-0.0741231519792664,-0.00176201903901971,-0.00176201903838091,0.0388534015634997,0.0723611329402467,0,0.00248515317944963,0.0748462861196964,"ok",1
7,"as.factor(year)2",0.0027956283623671,0.0586146406808072,0.0614102690431743,0.0614102690431777,-0.00469934218461325,0.0027956283623671,0,-0.00280171753376487,-6.08917139777176e-06,"ok",1
7,"as.factor(year)3",0.00165386964489254,0.0217878540871468,0.0234417237320393,0.023441723732009,-0.00569746961274334,0.00165386964489254,0,-0.00260427641911053,-0.000950406774217985,"ok",1
7,"as.factor(Gender)M",0.00427994359396379,-0.0235037638299434,-0.0192238202359797,-0.0192238202359896,0.000663353519063232,0.00427994359396379,0,-0.00505192763082676,-0.000771984036862973,"ok",1
7,"White_minus_Hispanic",0.161720363096563,-0.150429306146334,0.0112910569502293,0.011291056950224,0.0801464035195561,0.161720363096563,0,-0.00169995670747663,0.160020406389086,"ok",1
8,"as.factor(Race_Ethnicity)African American",0.00550244556125747,-0.0509312755899629,-0.0454288300287054,-0.0454288300278627,-0.0142939380632465,0.00550244556125747,0,-0.0147798074175306,-0.00927736185627311,"ok",1
8,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0487912921733986,-0.278503125097258,-0.327294417270657,-0.327294417269908,-0.0503655962784306,-0.0487912921733986,0,-0.00327438805444925,-0.0520656802278478,"ok",1
8,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0684315261648901,-0.0638801479485333,0.00455137821635676,0.0045513782171831,0.0261263655971378,0.0684315261648901,0,-0.00619350504696061,0.0622380211179295,"ok",1
8,"as.factor(Race_Ethnicity)Hispanic",-0.097779211691495,0.0988616150825186,0.00108240339102358,0.00108240339205423,-0.0679840118680375,-0.097779211691495,0,-0.010538970387106,-0.108318182078601,"ok",1
8,"as.factor(Race_Ethnicity)White",0.07863110148263,-0.0537691384116681,0.0248619630709619,0.0248619630726523,0.0343911951474104,0.07863110148263,0,-0.00388218895768647,0.0747489125249435,"ok",1
8,"as.factor(year)2",0.0023569328311047,0.0138772045145377,0.0162341373456424,0.01623413734554,0.00810256585446717,0.0023569328311047,0,0.00301613570155598,0.00537306853266068,"ok",1
8,"as.factor(year)3",0.00136371654720384,-0.010825988694985,-0.00946227214778115,-0.00946227214788831,0.00871821899617154,0.00136371654720384,0,0.00210602965912335,0.00346974620632719,"ok",1
8,"as.factor(Gender)M",0.00519598789420376,0.058832514907137,0.0640285028013407,0.0640285028005572,-0.00250511467750393,0.00519598789420376,0,-0.00122860106691091,0.00396738682729286,"ok",1
8,"White_minus_Hispanic",0.176410313174125,-0.152630753494187,0.0237795596799384,0.0237795596805981,0.102375207015448,0.176410313174125,0,0.00665678142941955,0.183067094603545,"ok",1
9,"as.factor(Race_Ethnicity)African American",0.0043476929807353,-0.144436995651185,-0.140089302670449,-0.14008930266942,0.0141434778387019,0.0043476929807353,0,0.0215737957428203,0.0259214887235556,"ok",1
9,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0528584150932662,0.691798073174128,0.638939658080862,0.638939658081885,-0.00789139111495245,-0.0528584150932662,0,0.0287833463481696,-0.0240750687450966,"ok",1
9,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0717537675862672,0.0704864353744416,0.142240202960709,0.142240202961709,0.0622483619797761,0.0717537675862672,0,0.023140900960846,0.0948946685471132,"ok",1
9,"as.factor(Race_Ethnicity)Hispanic",-0.105148672232546,-0.0608131343545382,-0.165961806587084,-0.165961806585617,-0.0467555509196962,-0.105148672232546,0,0.00627925669352926,-0.0988694155390166,"ok",1
9,"as.factor(Race_Ethnicity)White",0.0827335214701883,-0.030945480934673,0.0517880405355152,0.0517880405374704,0.0630100207728535,0.0827335214701883,0,0.0191854059434379,0.101918927413626,"ok",1
9,"as.factor(year)2",0.00268629823646435,-0.100666870648037,-0.0979805724115729,-0.0979805724120539,0.0150198473995214,0.00268629823646435,0,0.00781961879707066,0.010505917033535,"ok",1
9,"as.factor(year)3",0.00143894617722535,-0.050167274432764,-0.0487283282555386,-0.0487283282562068,0.0134549699610766,0.00143894617722535,0,0.0067129864461384,0.00815193262336374,"ok",1
9,"as.factor(Gender)M",0.00542702546456089,0.198780557482713,0.204207582947274,0.204207582946403,-0.00330757894484125,0.00542702546456089,0,-0.00276258106946493,0.00266444439509596,"ok",1
9,"White_minus_Hispanic",0.187882193702733,0.0298676534198652,0.217749847122598,0.217749847123088,0.10976557169255,0.187882193702733,0,0.0129061492499086,0.200788342952642,"ok",1
10,"as.factor(Race_Ethnicity)African American",0.0054868298317844,-0.0104216875039114,-0.00493485767212699,-0.00493485767289314,0.00476001450988816,0.0054868298317844,0,0.0025278195798367,0.0080146494116211,"ok",1
10,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0492615558022116,-0.475852949282253,-0.525114505084465,-0.525114505085167,-0.0379525839635827,-0.0492615558022116,0,-0.00581555397106809,-0.0550771097732797,"ok",1
10,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0634143138451803,0.649208809557039,0.712623123402219,0.712623123401457,0.0155229825011648,0.0634143138451803,0,-0.00184042429316011,0.0615738895520202,"ok",1
10,"as.factor(Race_Ethnicity)Hispanic",-0.0902052609940622,-0.0266625678361246,-0.116867828830187,-0.116867828830834,-0.0453118942204043,-0.0902052609940622,0,0.00524354324473785,-0.0849617177493244,"ok",1
10,"as.factor(Race_Ethnicity)White",0.0743313024504384,0.0887682818853781,0.163099584335816,0.163099584334226,0.0327257053749553,0.0743313024504384,0,-0.000456527852530709,0.0738747745979076,"ok",1
10,"as.factor(year)2",0.00281714512687005,0.000559023350736737,0.00337616847760679,0.00337616847766775,0.00622607564264529,0.00281714512687005,0,0.00575241483597055,0.0085695599628406,"ok",1
10,"as.factor(year)3",0.00168402514216446,0.0208966999574866,0.0225807250996511,0.0225807250995842,0.00629246643288837,0.00168402514216446,0,0.0051755622476437,0.00685958738980816,"ok",1
10,"as.factor(Gender)M",0.00413123854663604,0.0118623954186015,0.0159936339652375,0.0159936339662003,-0.00390086284105879,0.00413123854663604,0,-0.0025905475675866,0.00154069097904943,"ok",1
10,"White_minus_Hispanic",0.164536563444501,0.115430849721503,0.279967413166004,0.27996741316506,0.0780375995953597,0.164536563444501,0,-0.00570007109726857,0.158836492347233,"ok",1
11,"as.factor(Race_Ethnicity)African American",0.00615513429911017,-0.446699377427805,-0.440544243128694,-0.440544243128087,-0.00454555005847166,0.00615513429911017,0,-0.00053246186968924,0.00562267242942093,"ok",1
11,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0491774844829597,-0.283835563169526,-0.333013047652485,-0.3330130476519,-0.0356825087136568,-0.0491774844829597,0,0.00418859759950003,-0.0449888868834596,"ok",1
11,"as.factor(Race_Ethnicity)Asian_Pac Island",0.058495616083306,0.241145416505662,0.299641032588968,0.299641032589591,0.0334250208952413,0.058495616083306,0,-9.99910701336395e-05,0.0583956250131723,"ok",1
11,"as.factor(Race_Ethnicity)Hispanic",-0.0814030694053123,-0.0390233899753913,-0.120426459380704,-0.120426459379519,-0.0554237530829805,-0.0814030694053123,0,0.00126328300589079,-0.0801397863994215,"ok",1
11,"as.factor(Race_Ethnicity)White",0.069318270354234,-0.0973833607023289,-0.0280650903480949,-0.0280650903470914,0.0383696481540144,0.069318270354234,0,0.0016042002132546,0.0709224705674887,"ok",1
11,"as.factor(year)2",0.00265317489531897,0.0209797933340404,0.0236329682293593,0.0236329682292116,0.0019108491154654,0.00265317489531897,0,0.00134370267566383,0.0039968775709828,"ok",1
11,"as.factor(year)3",0.00147158689844658,0.0137189908175292,0.0151905777159758,0.0151905777156784,0.0009064835242226,0.00147158689844658,0,0.00139291682903467,0.00286450372748125,"ok",1
11,"as.factor(Gender)M",0.00394350279577047,0.127625877859831,0.131569380655601,0.131569380655286,0.00312576209339155,0.00394350279577047,0,-0.000645571357123736,0.00329793143864673,"ok",1
11,"White_minus_Hispanic",0.150721339759547,-0.0583599707269369,0.0923613690326103,0.0923613690324281,0.0937934012369946,0.150721339759547,0,0.000340917207363824,0.151062256966911,"ok",1
12,"as.factor(Race_Ethnicity)African American",0.0045240195614082,-0.14138868170245,-0.136864662141042,-0.136864662140866,0.00821393132924841,0.0045240195614082,0,0.012357720108485,0.0168817396698932,"ok",1
12,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0521979928154975,0.273253686816934,0.221055694001436,0.221055694001532,-0.0268012757765403,-0.0521979928154975,0,0.0194862332772921,-0.0327117595382054,"ok",1
12,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0712945310988047,-0.00220075634575365,0.0690937747530511,0.0690937747532629,0.0274202608145536,0.0712945310988047,0,0.00522681740760396,0.0765213485064087,"ok",1
12,"as.factor(Race_Ethnicity)Hispanic",-0.104234707314523,-0.0921987989672121,-0.196433506281735,-0.196433506281828,-0.033309732527848,-0.104234707314523,0,0.0168739361792598,-0.0873607711352632,"ok",1
12,"as.factor(Race_Ethnicity)White",0.0820158827138092,-0.0536330020428677,0.0283828806709415,0.0283828806713302,0.0384631952909111,0.0820158827138092,0,0.00503515010826727,0.0870510328220764,"ok",1
12,"as.factor(year)2",0.00248727188166967,0.00812715978737365,0.0106144316690433,0.0106144316690944,0.012373642564663,0.00248727188166967,0,0.00468460274606788,0.00717187462773755,"ok",1
12,"as.factor(year)3",0.00105260565390023,-0.0243192393567987,-0.0232666337028984,-0.0232666337026775,0.011086993468722,0.00105260565390023,0,0.00470404172605813,0.00575664737995835,"ok",1
12,"as.factor(Gender)M",0.0057399335743802,0.00466177244537721,0.0104017060197574,0.0104017060196604,0.00892163557477554,0.0057399335743802,0,0.0015769460148106,0.0073168795891908,"ok",1
12,"White_minus_Hispanic",0.186250590028332,0.0385657969243446,0.224816386952676,0.224816386953158,0.0717729278187593,0.186250590028332,0,-0.0118387860709925,0.174411803957339,"ok",1
13,"as.factor(Race_Ethnicity)African American",0.00533893161942921,-0.0654953653585269,-0.0601564337390977,-0.0601564337395857,0.0164726352084228,0.00533893161942921,0,0.0130742551731413,0.0184131867925706,"ok",1
13,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.05018465709312,-0.190454770410381,-0.240639427503501,-0.240639427503858,-0.00471388248177026,-0.05018465709312,0,0.024270900286101,-0.025913756807019,"ok",1
13,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0620440253558977,0.155874111226986,0.217918136582884,0.217918136582476,0.0637035495559155,0.0620440253558977,0,0.0234864995402449,0.0855305248961426,"ok",1
13,"as.factor(Race_Ethnicity)Hispanic",-0.0902207489146044,0.0916477067279296,0.00142695781332518,0.00142695781306656,-0.0559397439652514,-0.0902207489146044,0,-0.00766827853391053,-0.097889027448515,"ok",1
13,"as.factor(Race_Ethnicity)White",0.0738982852773342,0.0426065765650266,0.116504861842361,0.116504861841335,0.0658031189550601,0.0738982852773342,0,0.00822975027984039,0.0821280355571746,"ok",1
13,"as.factor(year)2",0.00304146274392226,-0.0243322473168339,-0.0212907845729116,-0.0212907845728054,-0.00365699459181367,0.00304146274392226,0,-0.00222009236922114,0.000821370374701122,"ok",1
13,"as.factor(year)3",0.00190225051591558,-0.0231505503485623,-0.0212482998326467,-0.0212482998323771,-0.00345671906342897,0.00190225051591558,0,-0.00166980976728409,0.000232440748631495,"ok",1
13,"as.factor(Gender)M",0.00389298748951008,-0.0681306918589557,-0.0642377043694457,-0.0642377043691873,0.00996722139171342,0.00389298748951008,0,0.00780140482642349,0.0116943923159336,"ok",1
13,"White_minus_Hispanic",0.16411903419194,-0.049041130162903,0.115077904029037,0.115077904028269,0.121742862920312,0.16411903419194,0,0.015898028813751,0.18001706300569,"ok",1
14,"as.factor(Race_Ethnicity)African American",0.00501547281628959,0.0637503686700242,0.0687658414863138,0.0687658414866696,-0.0127682719835347,0.00501547281628959,0,0.00110812783862298,0.00612360065491257,"ok",1
14,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0507277874875859,-0.356814394954911,-0.407542182442497,-0.407542182442025,-0.0581351143137084,-0.0507277874875859,0,-0.000680212340977713,-0.0514079998285637,"ok",1
14,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0653094158151713,0.253577759548892,0.318887175364063,0.318887175364445,0.0114559726560185,0.0653094158151713,0,-0.0172080336053791,0.0481013822097921,"ok",1
14,"as.factor(Race_Ethnicity)Hispanic",-0.0945696442171049,0.229893915551,0.135324271333895,0.1353242713352,-0.0820057971560309,-0.0945696442171049,0,-0.0198449044136598,-0.114414548630765,"ok",1
14,"as.factor(Race_Ethnicity)White",0.0766217541377371,0.0329887083552704,0.109610462493007,0.109610462493638,0.0162958306015961,0.0766217541377371,0,-0.0100756114500968,0.0665461426876403,"ok",1
14,"as.factor(year)2",0.00286729663334606,0.0354442069047143,0.0383115035380604,0.0383115035378665,0.00811588316331386,0.00286729663334606,0,0.00519536030525117,0.00806265693859723,"ok",1
14,"as.factor(year)3",0.00184769270611814,-0.046745017043206,-0.0448973243370879,-0.0448973243373869,0.0108153230924204,0.00184769270611814,0,0.00626558012072772,0.00811327282684585,"ok",1
14,"as.factor(Gender)M",0.0043701407231953,-7.64598744464723e-06,0.00436249473575065,0.00436249473565198,0.00465181360240664,0.0043701407231953,0,0.00361291378218992,0.00798305450538521,"ok",1
14,"White_minus_Hispanic",0.171191398354842,-0.196905207195728,-0.0257138088408859,-0.0257138088415623,0.0983016277576267,0.171191398354842,0,0.0097692929635631,0.180960691318405,"ok",1
15,"as.factor(Race_Ethnicity)African American",0.00462715400838838,-0.00782129105601266,-0.00319413704762428,-0.00319413704697524,0.0101276638198491,0.00462715400838838,0,0.00845745183721699,0.0130846058456054,"ok",1
15,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.051137064035593,0.373293689418003,0.32215662538241,0.32215662538302,-0.0270569460805953,-0.051137064035593,0,0.0101974427397722,-0.0409396212958208,"ok",1
15,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0665867074896133,0.000493687744892317,0.0670803952345057,0.0670803952352443,0.0579851401377298,0.0665867074896133,0,0.0153919062479623,0.0819786137375756,"ok",1
15,"as.factor(Race_Ethnicity)Hispanic",-0.0963389597503694,-0.102758054376813,-0.199097014127182,-0.199097014126977,-0.0309765478475938,-0.0963389597503694,0,0.0136849896938335,-0.0826539700565359,"ok",1
15,"as.factor(Race_Ethnicity)White",0.0780238545407416,-0.00691110813889425,0.0711127464018474,0.07111274640312,0.0515953412682723,0.0780238545407416,0,0.00857835935275353,0.0866022138934952,"ok",1
15,"as.factor(year)2",0.00300551155921272,0.0133521989316269,0.0163577104908396,0.0163577104903596,0.0062665875162535,0.00300551155921272,0,0.0102088775950543,0.013214389154267,"ok",1
15,"as.factor(year)3",0.001895092479564,-0.0202547134004958,-0.0183596209209318,-0.018359620921538,0.00564733276872374,0.001895092479564,0,0.00911067618724404,0.011005768666808,"ok",1
15,"as.factor(Gender)M",0.00408338716287293,0.0425554583812905,0.0466388455441634,0.0466388455434767,0.00325571965383044,0.00408338716287293,0,-8.98189193727393e-06,0.00407440527093565,"ok",1
15,"White_minus_Hispanic",0.174362814291111,0.0958469462379189,0.27020976052903,0.270209760530097,0.0825718891158661,0.174362814291111,0,-0.00510663034107998,0.169256183950031,"ok",1
16,"as.factor(Race_Ethnicity)African American",0.00524989050754056,0.0665892898534565,0.071839180360997,0.0718391803607901,0.00586082964853945,0.00524989050754056,0,0.00405386618165497,0.00930375668919553,"ok",1
16,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0464475283719051,-0.230876057205742,-0.277323585577647,-0.277323585577786,-0.0281843888751589,-0.0464475283719051,0,0.00108766026355338,-0.0453598681083517,"ok",1
16,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0652217299310903,0.0470948997449309,0.112316629676021,0.112316629675746,0.0336584852929117,0.0652217299310903,0,0.00290057575829752,0.0681223056893878,"ok",1
16,"as.factor(Race_Ethnicity)Hispanic",-0.094586541705865,0.0535850269844641,-0.0410015147214009,-0.0410015147216285,-0.0649364744944243,-0.094586541705865,0,-0.00350657915172777,-0.0980931208575928,"ok",1
16,"as.factor(Race_Ethnicity)White",0.0758042991894168,-0.118330077214766,-0.0425257780253487,-0.0425257780254213,0.0483201180778818,0.0758042991894168,0,0.00691071021840124,0.082715009407818,"ok",1
16,"as.factor(year)2",0.00246819880284529,0.00822729043991671,0.010695489242762,0.0106954892429321,0.0113127358256653,0.00246819880284529,0,0.00252984628973568,0.00499804509258097,"ok",1
16,"as.factor(year)3",0.00124644146928224,0.00496732183610031,0.00621376330538255,0.00621376330544465,0.0107867989792664,0.00124644146928224,0,0.00254104038912645,0.00378748185840869,"ok",1
16,"as.factor(Gender)M",0.00500961034207349,0.0195151454444724,0.0245247557865459,0.024524755786814,0.00900398928375553,0.00500961034207349,0,0.00329167158980499,0.00830128193187847,"ok",1
16,"White_minus_Hispanic",0.170390840895282,-0.171915104199229,-0.00152426330394675,-0.00152426330379285,0.113256592572306,0.170390840895282,0,0.010417289370129,0.180808130265411,"ok",1
17,"as.factor(Race_Ethnicity)African American",0.00474355477919386,0.163224193916558,0.167967748695752,0.167967748696221,-0.00837025799616815,0.00474355477919386,0,0.00110346451438806,0.00584701929358192,"ok",1
17,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.058136961374301,0.236063603654882,0.177926642280581,0.17792664228088,-0.0450478415754593,-0.058136961374301,0,-0.00777724693437997,-0.0659142083086809,"ok",1
17,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0713811450472104,0.00291531714598233,0.0742964621931928,0.0742964621936295,0.0178083011853361,0.0713811450472104,0,-0.0296134019108175,0.0417677431363929,"ok",1
17,"as.factor(Race_Ethnicity)Hispanic",-0.106781227960931,0.111973240804346,0.00519201284341585,0.00519201284377147,-0.055938204665508,-0.106781227960931,0,0.000743166510611368,-0.106038061450319,"ok",1
17,"as.factor(Race_Ethnicity)White",0.0840106657864573,0.0899255654397628,0.17393623122622,0.173936231227291,0.0278946534722593,0.0840106657864573,0,-0.00111062863454654,0.0829000371519107,"ok",1
17,"as.factor(year)2",0.00315634838224015,-0.0390528489685643,-0.0358965005863241,-0.0358965005862391,-0.00593167760463502,0.00315634838224015,0,-0.00754126369205739,-0.00438491530981725,"ok",1
17,"as.factor(year)3",0.00176387015526293,-0.0668534058015473,-0.0650895356462843,-0.0650895356460603,-0.00635446461341126,0.00176387015526293,0,-0.00763812135047498,-0.00587425119521206,"ok",1
17,"as.factor(Gender)M",0.00506208463870714,-0.0913460457890974,-0.0862839611503903,-0.0862839611508477,-0.00422019148048057,0.00506208463870714,0,-0.00807321794572494,-0.00301113330701781,"ok",1
17,"White_minus_Hispanic",0.190791893747389,-0.0220476753645839,0.168744218382805,0.168744218383519,0.0838328581377675,0.190791893747389,0,-0.00185379514515792,0.188938098602231,"ok",1
18,"as.factor(Race_Ethnicity)African American",0.00518146455704662,-0.0145692675652227,-0.00938780300817604,-0.00938780300855413,-0.0163455338816729,0.00518146455704662,0,-0.00838652762835944,-0.00320506307131282,"ok",1
18,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0476833279925058,0.193097303612673,0.145413975620167,0.145413975619814,-0.0509372193409824,-0.0476833279925058,0,0.00116429964405418,-0.0465190283484516,"ok",1
18,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0672039610696804,-0.0975166599769734,-0.030312698907293,-0.0303126989076432,0.0121079166342633,0.0672039610696804,0,-0.0082351631281712,0.0589687979415092,"ok",1
18,"as.factor(Race_Ethnicity)Hispanic",-0.0984819085166124,0.0463392522198774,-0.0521426562967351,-0.0521426562968159,-0.0625943786681324,-0.0984819085166124,0,-0.00194691463668479,-0.100428823153297,"ok",1
18,"as.factor(Race_Ethnicity)White",0.0777078551194393,0.0782976711781621,0.156005526297601,0.156005526296823,0.0256801040967823,0.0777078551194393,0,-0.00168461500459629,0.076023240114843,"ok",1
18,"as.factor(year)2",0.00241546015685126,-0.0401791936531377,-0.0377637334962865,-0.0377637334960429,0.0186960164491876,0.00241546015685126,0,0.00195074286222765,0.00436620301907892,"ok",1
18,"as.factor(year)3",0.0010715022768907,-0.0204636873160882,-0.0193921850391975,-0.0193921850390464,0.0187557915773747,0.0010715022768907,0,0.0024282987356793,0.00349980101257,"ok",1
18,"as.factor(Gender)M",0.00581075480018455,-0.032642929025033,-0.0268321742248484,-0.0268321742242925,0.00514390417571012,0.00581075480018455,0,-0.00361504443054445,0.0021957103696401,"ok",1
18,"White_minus_Hispanic",0.176189763636052,0.0319584189582845,0.208148182594336,0.208148182593639,0.0882744827649147,0.176189763636052,0,0.00026229963208849,0.17645206326814,"ok",1
19,"as.factor(Race_Ethnicity)African American",0.00586421217007313,0.200769733937482,0.206633946107555,0.206633946107548,-0.00856846691153787,0.00586421217007313,0,-0.0038186249425232,0.00204558722754993,"ok",1
19,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0465062486055411,-0.487641373421338,-0.534147622026879,-0.534147622026833,-0.0188636189567338,-0.0465062486055411,0,0.0144756392131862,-0.032030609392355,"ok",1
19,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0621029004034815,0.243712729969188,0.30581563037267,0.305815630372642,0.0233419455056774,0.0621029004034815,0,-0.00109697612864555,0.061005924274836,"ok",1
19,"as.factor(Race_Ethnicity)Hispanic",-0.0864144802800165,0.0350541956501935,-0.051360284629823,-0.0513602846298724,-0.0482948730288953,-0.0864144802800165,0,0.000496224065226934,-0.0859182562147896,"ok",1
19,"as.factor(Race_Ethnicity)White",0.072014833873343,0.0991014884586843,0.171116322332027,0.171116322332118,0.0426896462060879,0.072014833873343,0,0.00442943959143941,0.0764442734647824,"ok",1
19,"as.factor(year)2",0.00233404074679886,0.0555498185623596,0.0578838593091585,0.0578838593092237,-0.00331461577901539,0.00233404074679886,0,-0.000925548668055994,0.00140849207874286,"ok",1
19,"as.factor(year)3",0.00119190201463992,0.0231902261932046,0.0243821282078445,0.0243821282079173,-0.0050390186857262,0.00119190201463992,0,-0.00170590674945207,-0.000514004734812145,"ok",1
19,"as.factor(Gender)M",0.00449887038363519,-0.138264551697764,-0.133765681314129,-0.133765681314351,0.00257837586281863,0.00449887038363519,0,-0.0014443020052519,0.00305456837838329,"ok",1
19,"White_minus_Hispanic",0.158429314153359,0.0640472928084906,0.22247660696185,0.22247660696199,0.0909845192349836,0.158429314153359,0,0.0039332155262125,0.162362529679572,"ok",1
20,"as.factor(Race_Ethnicity)African American",0.00560882786744003,0.0302629959957639,0.0358718238632039,0.0358718238628519,-0.0238043207541453,0.00560882786744003,0,-0.00970389118686806,-0.00409506331942803,"ok",1
20,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0440873323097287,-0.244584427197978,-0.288671759507707,-0.288671759507967,-0.057254342332398,-0.0440873323097287,0,-0.0139421658145082,-0.0580294981242369,"ok",1
20,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0612808165711497,-0.142618600191045,-0.0813377836198957,-0.0813377836201141,0.0282350080699505,0.0612808165711497,0,0.00143349455054939,0.0627143111216991,"ok",1
20,"as.factor(Race_Ethnicity)Hispanic",-0.0862391245299763,0.028886867509258,-0.0573522570207184,-0.0573522570212468,-0.082596903829811,-0.0862391245299763,0,-0.0100717530974176,-0.0963108776273939,"ok",1
20,"as.factor(Race_Ethnicity)White",0.0712324485081502,0.0305091752563029,0.101741623764453,0.101741623763996,0.0235279715342664,0.0712324485081502,0,-0.00752376677052324,0.063708681737627,"ok",1
20,"as.factor(year)2",0.00248561743863486,0.00434242140000833,0.00682803883864319,0.00682803883876215,-0.0128246214632342,0.00248561743863486,0,-0.00485563602712474,-0.00237001858848988,"ok",1
20,"as.factor(year)3",0.00128646291003525,-0.00395613044467525,-0.00266966753464,-0.00266966753433584,-0.0143490299520841,0.00128646291003525,0,-0.00432731164763235,-0.0030408487375971,"ok",1
20,"as.factor(Gender)M",0.00438066623786709,0.0225784108358895,0.0269590770737566,0.0269590770737835,-0.000276311492417091,0.00438066623786709,0,-0.000325539249457844,0.00405512698840924,"ok",1
20,"White_minus_Hispanic",0.157471573038126,0.00162230774704509,0.159093880785171,0.159093880785242,0.106124875364078,0.157471573038126,0,0.00254798632689434,0.16001955936502,"ok",1
21,"as.factor(Race_Ethnicity)African American",0.00584096232755562,-0.0876164256901579,-0.0817754633626023,-0.0817754633620424,-0.0103041111456148,0.00584096232755562,0,-0.00327887315109008,0.00256208917646554,"ok",1
21,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.050011785306327,-0.215683740200862,-0.265695525507189,-0.265695525506597,-0.023074429185056,-0.050011785306327,0,0.000710738234576446,-0.0493010470717505,"ok",1
21,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0601194296385868,-0.0878903664106277,-0.0277709367720409,-0.0277709367713896,0.0420060340319714,0.0601194296385868,0,0.00383068297504221,0.063950112613629,"ok",1
21,"as.factor(Race_Ethnicity)Hispanic",-0.084716670164508,-0.1258784316397,-0.210595101804208,-0.210595101803506,-0.0491881172958534,-0.084716670164508,0,-0.00134118479654975,-0.0860578549610577,"ok",1
21,"as.factor(Race_Ethnicity)White",0.0713095423845403,0.0670646259882834,0.138374168372824,0.138374168374,0.0350034839678716,0.0713095423845403,0,0.000210915029539184,0.0715204574140795,"ok",1
21,"as.factor(year)2",0.00279127780923682,0.0164568736353141,0.0192481514445509,0.0192481514443039,0.00647093147859938,0.00279127780923682,0,0.00439154340537671,0.00718282121461353,"ok",1
21,"as.factor(year)3",0.00182472040584001,0.0576851068534186,0.0595098272592586,0.0595098272591903,0.00526188294113291,0.00182472040584001,0,0.00324826678347687,0.00507298718931688,"ok",1
21,"as.factor(Gender)M",0.003765372051563,0.00333391137805947,0.00709928342962248,0.00709928342921629,-0.00579859582142618,0.003765372051563,0,-0.00251191252421977,0.00125345952734324,"ok",1
21,"White_minus_Hispanic",0.156026212549048,0.192943057627983,0.348969270177032,0.348969270177506,0.0841916012637249,0.156026212549048,0,0.00155209982608893,0.157578312375137,"ok",1
22,"as.factor(Race_Ethnicity)African American",0.00515432905594048,0.0885172728122613,0.0936716018682017,0.0936716018681452,0.00184867029649306,0.00515432905594048,0,-3.07259404664643e-05,0.00512360311547402,"ok",1
22,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0426473706530609,-0.596276626608164,-0.638923997261225,-0.638923997261269,-0.0326665443799672,-0.0426473706530609,0,0.00917894639308933,-0.0334684242599716,"ok",1
22,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0610027722116333,0.0782006144221006,0.139203386633734,0.139203386633639,0.0303756786604023,0.0610027722116333,0,-0.00906880095922809,0.0519339712524052,"ok",1
22,"as.factor(Race_Ethnicity)Hispanic",-0.0892818358834351,0.044400898166267,-0.0448809377171681,-0.0448809377170711,-0.0575976226922584,-0.0892818358834351,0,-0.00238148018782072,-0.0916633160712558,"ok",1
22,"as.factor(Race_Ethnicity)White",0.0718142130378005,-0.0603477522601705,0.01146646077763,0.0114664607774344,0.0338439213874483,0.0718142130378005,0,-0.00224213736709147,0.069572075670709,"ok",1
22,"as.factor(year)2",0.00263253231441893,-0.0528773093763628,-0.0502447770619438,-0.0502447770617807,0.00758297170978384,0.00263253231441893,0,0.00276614971331935,0.00539868202773828,"ok",1
22,"as.factor(year)3",0.00129510152227744,-0.025116074734211,-0.0238209732119336,-0.0238209732117793,0.00816386670606348,0.00129510152227744,0,0.00391519089637934,0.00521029241865678,"ok",1
22,"as.factor(Gender)M",0.00440345086690569,-0.00828446397364753,-0.00388101310674184,-0.00388101310682032,0.00716468002172469,0.00440345086690569,0,0.00108802102311143,0.00549147189001712,"ok",1
22,"White_minus_Hispanic",0.161096048921236,-0.104748650426438,0.0563473984947978,0.0563473984945055,0.0914415440797069,0.161096048921236,0,0.000139342820729255,0.161235391741965,"ok",1
23,"as.factor(Race_Ethnicity)African American",0.00496234610900029,0.242669261059224,0.247631607168225,0.247631607167985,-0.0188759649284764,0.00496234610900029,0,-0.00987547656796904,-0.00491313045896875,"ok",1
23,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0529095946796844,-0.0785358664961715,-0.131445461175856,-0.131445461176042,-0.0464658708373658,-0.0529095946796844,0,-0.00126587328729464,-0.054175467966979,"ok",1
23,"as.factor(Race_Ethnicity)Asian_Pac Island",0.063981156268002,0.426194747985164,0.490175904253166,0.490175904252901,0.0135043700932057,0.063981156268002,0,-0.00483914914971933,0.0591420071182827,"ok",1
23,"as.factor(Race_Ethnicity)Hispanic",-0.0921061750624892,-0.00923035482706729,-0.101336529889556,-0.101336529889622,-0.0571521645158662,-0.0921061750624892,0,-0.00188209974268133,-0.0939882748051705,"ok",1
23,"as.factor(Race_Ethnicity)White",0.0756962970120717,0.0653762077351575,0.141072504747229,0.141072504746692,0.0306783788882305,0.0756962970120717,0,-0.00352664711313686,0.0721696498989349,"ok",1
23,"as.factor(year)2",0.00305276327217149,-0.00157974559692511,0.00147301767524637,0.00147301767534092,0.00425599585017984,0.00305276327217149,0,0.00460559016974875,0.00765835344192024,"ok",1
23,"as.factor(year)3",0.00210205392942476,-0.0107670802453928,-0.00866502631596805,-0.00866502631570731,0.00587792110782209,0.00210205392942476,0,0.00552812352147701,0.00763017745090176,"ok",1
23,"as.factor(Gender)M",0.00380257382892963,-0.0862760392222946,-0.0824734653933649,-0.08247346539315,0.0048515761246846,0.00380257382892963,0,0.000662043435714387,0.00446461726464401,"ok",1
23,"White_minus_Hispanic",0.167802472074561,0.0746065625622248,0.242409034636786,0.242409034636314,0.0878305434040967,0.167802472074561,0,-0.00164454737045552,0.166157924704106,"ok",1
24,"as.factor(Race_Ethnicity)African American",0.00398306085743584,-0.00622664561090823,-0.00224358475347239,-0.00224358475280795,-0.00759052590042801,0.00398306085743584,0,0.000953170620445633,0.00493623147788147,"ok",1
24,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0537034396416417,-0.0675023987326636,-0.121205838374305,-0.121205838373697,-0.0136822480744652,-0.0537034396416417,0,0.0230603366329787,-0.030643103008663,"ok",1
24,"as.factor(Race_Ethnicity)Asian_Pac Island",0.073825400530305,-0.109530182104628,-0.0357047815743231,-0.0357047815736493,0.0446557077604043,0.073825400530305,0,0.00441434040521262,0.0782397409355176,"ok",1
24,"as.factor(Race_Ethnicity)Hispanic",-0.108805719822708,-0.129958103865024,-0.238763823687732,-0.23876382368698,-0.0475194264380429,-0.108805719822708,0,0.00790488857894391,-0.100900831243764,"ok",1
24,"as.factor(Race_Ethnicity)White",0.0847238794951825,-0.179036610178736,-0.0943127306835536,-0.0943127306822049,0.0312741860897007,0.0847238794951825,0,-0.00320102007652742,0.081522859418655,"ok",1
24,"as.factor(year)2",0.00265830159505753,0.104372156639697,0.107030458234755,0.107030458234702,-0.0094877657336773,0.00265830159505753,0,-0.00815834677903097,-0.00550004518397344,"ok",1
24,"as.factor(year)3",0.00130344682008921,0.151746151310573,0.153049598130662,0.153049598130796,-0.00898185631585873,0.00130344682008921,0,-0.00845867892979114,-0.00715523210970193,"ok",1
24,"as.factor(Gender)M",0.00576890765465051,0.131888274258188,0.137657181912838,0.137657181912047,0.00320821357684,0.00576890765465051,0,0.00100353998024851,0.00677244763489902,"ok",1
24,"White_minus_Hispanic",0.19352959931789,-0.049078506313712,0.144451093004178,0.144451093004776,0.0787936125277434,0.19352959931789,0,-0.0111059086554714,0.182423690662419,"ok",1
25,"as.factor(Race_Ethnicity)African American",0.00591163110127879,0.000968184754875219,0.00687981585615401,0.00687981585521769,0.00905163136489858,0.00591163110127879,0,0.00236207620004192,0.00827370730132071,"ok",1
25,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0462880176999334,-0.0597545846905736,-0.106042602390507,-0.106042602391323,-0.0223033377943626,-0.0462880176999334,0,-0.0024001801456675,-0.0486881978456009,"ok",1
25,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0580591512866769,0.247065620183341,0.305124771470017,0.305124771469135,0.043398390824865,0.0580591512866769,0,0.00457678940336043,0.0626359406900374,"ok",1
25,"as.factor(Race_Ethnicity)Hispanic",-0.0814636978625008,0.0964906893009956,0.0150269914384947,0.0150269914373951,-0.0310512009072101,-0.0814636978625008,0,0.00663731561447895,-0.0748263822480219,"ok",1
25,"as.factor(Race_Ethnicity)White",0.068744123212274,0.0353690868851161,0.10411321009739,0.104113210095811,0.0619740809045058,0.068744123212274,0,0.00735449039595365,0.0760986136082277,"ok",1
25,"as.factor(year)2",0.00260463960290957,-0.104187053727375,-0.101582414124465,-0.101582414123947,-0.00443640241151931,0.00260463960290957,0,-0.00263885076384344,-3.42111609338749e-05,"ok",1
25,"as.factor(year)3",0.00136628931424596,-0.0790565138651019,-0.077690224550856,-0.0776902245502169,-0.00337146726417847,0.00136628931424596,0,-0.00254522603045495,-0.00117893671620899,"ok",1
25,"as.factor(Gender)M",0.0039340937763467,-0.0045504967516813,-0.000616402975334594,-0.000616402974902286,0.00574002472046026,0.0039340937763467,0,0.00140154285803588,0.00533563663438259,"ok",1
25,"White_minus_Hispanic",0.150207821074775,-0.0611216024158793,0.0890862186588956,0.0890862186584158,0.0930252818117159,0.150207821074775,0,0.000717174781474714,0.15092499585625,"ok",1
26,"as.factor(Race_Ethnicity)African American",0.00481409607189251,-0.00355647778847396,0.00125761828341855,0.00125761828375914,0.0214377084604841,0.00481409607189251,0,0.0204747709525474,0.0252888670244399,"ok",1
26,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0441255112451753,-0.0717514786344165,-0.115876989879592,-0.115876989879364,-0.0362213930713898,-0.0441255112451753,0,0.00167069860364645,-0.0424548126415288,"ok",1
26,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0700958597983091,-0.01140715859525,0.0586887012030592,0.0586887012033337,0.0510047122177748,0.0700958597983091,0,0.0122155174879101,0.0823113772862192,"ok",1
26,"as.factor(Race_Ethnicity)Hispanic",-0.102055548795616,0.0548814526255423,-0.0471740961700741,-0.0471740961697158,-0.0324285321910392,-0.102055548795616,0,0.0175195888154141,-0.0845359599802022,"ok",1
26,"as.factor(Race_Ethnicity)White",0.0798558410950864,0.0822533870307648,0.162109228125851,0.162109228126347,0.0523743005801145,0.0798558410950864,0,0.0158280982620885,0.0956839393571749,"ok",1
26,"as.factor(year)2",0.00222919176913113,-0.0507406169075649,-0.0485114251384338,-0.0485114251387322,0.0258468658720678,0.00222919176913113,0,0.0037614260416326,0.00599061781076372,"ok",1
26,"as.factor(year)3",0.00100580902011542,-0.00365009452128095,-0.00264428550116553,-0.00264428550141327,0.0249230101955226,0.00100580902011542,0,0.00203040468429696,0.00303621370441238,"ok",1
26,"as.factor(Gender)M",0.00566658074399208,-0.11883693409843,-0.113170353354438,-0.113170353354516,0.00427400457425001,0.00566658074399208,0,0.00262374120553232,0.00829032194952439,"ok",1
26,"White_minus_Hispanic",0.181911389890703,0.0273719344052223,0.209283324295925,0.209283324296063,0.0848028327711536,0.181911389890703,0,-0.00169149055332554,0.180219899337377,"ok",1
27,"as.factor(Race_Ethnicity)African American",0.00540437601581214,0.102913802267699,0.108318178283511,0.10831817828435,-0.00145534973705657,0.00540437601581214,0,0.00519638191638501,0.0106007579321971,"ok",1
27,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0437121253678178,-0.518192906573037,-0.561905031940855,-0.561905031940082,-0.0422597041338732,-0.0437121253678178,0,-0.0128215637555669,-0.0565336891233847,"ok",1
27,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0647137717811061,0.251301544176554,0.31601531595766,0.316015315958513,0.0132862669667156,0.0647137717811061,0,-0.00912483381393361,0.0555889379671725,"ok",1
27,"as.factor(Race_Ethnicity)Hispanic",-0.0930923878499303,0.00870366121852144,-0.0843887266314089,-0.0843887266303582,-0.0670637915104258,-0.0930923878499303,0,-0.00422754935877604,-0.0973199372087063,"ok",1
27,"as.factor(Race_Ethnicity)White",0.0745556422115318,-0.0807224273659475,-0.00616678515441574,-0.00616678515298474,0.0369777994769271,0.0745556422115318,0,-0.000621363295288627,0.0739342789162431,"ok",1
27,"as.factor(year)2",0.00224576993706865,-0.0286674761006128,-0.0264217061635441,-0.0264217061641557,0.00803969584238375,0.00224576993706865,0,0.00127693230150174,0.00352270223857039,"ok",1
27,"as.factor(year)3",0.000798548410234657,0.0445028883340107,0.0453014367442454,0.0453014367438342,0.00667049261071227,0.000798548410234657,0,0.00090769782478006,0.00170624623501472,"ok",1
27,"as.factor(Gender)M",0.00532135858965764,0.0771929372531732,0.0825142958428309,0.0825142958422482,0.00738886078556641,0.00532135858965764,0,0.00147835333129542,0.00679971192095307,"ok",1
27,"White_minus_Hispanic",0.167648030061462,-0.0894260885844687,0.0782219414769929,0.0782219414773735,0.104041590987353,0.167648030061462,0,0.00360618606348739,0.171254216124949,"ok",1
28,"as.factor(Race_Ethnicity)African American",0.00637464498718913,-0.0413273475904644,-0.0349527026032752,-0.0349527026035616,-0.03955333050797,0.00637464498718913,0,-0.0109684009331146,-0.00459375594592542,"ok",1
28,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0453154611779777,0.275941232230791,0.230625771052813,0.230625771052676,-0.0820457771198084,-0.0453154611779777,0,-0.00918793906682287,-0.0545034002448006,"ok",1
28,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0567727875579086,0.340807313418386,0.397580100976295,0.397580100975958,0.00385048186663511,0.0567727875579086,0,0.00374460266953103,0.0605173902274397,"ok",1
28,"as.factor(Race_Ethnicity)Hispanic",-0.0752154393555496,0.0280895067493007,-0.0471259326062489,-0.0471259326060434,-0.0933579610337562,-0.0752154393555496,0,-0.0111483029904008,-0.0863637423459503,"ok",1
28,"as.factor(Race_Ethnicity)White",0.0659101101142419,0.0469188990821034,0.112829009196345,0.112829009195899,0.000659887934000397,0.0659101101142419,0,-0.00417857308141819,0.0617315370328237,"ok",1
28,"as.factor(year)2",0.00243481170407012,0.0516699293414344,0.0541047410455045,0.0541047410455167,-0.00590263873090062,0.00243481170407012,0,-0.00264016439266366,-0.000205352688593544,"ok",1
28,"as.factor(year)3",0.0014979617115579,0.0666462131930359,0.0681441749045938,0.0681441749044973,-0.00528975105157082,0.0014979617115579,0,-0.00240453412141349,-0.000906572409855598,"ok",1
28,"as.factor(Gender)M",0.00385206723479108,0.030136338430112,0.0339884056649031,0.0339884056653545,0.00556905539477441,0.00385206723479108,0,-0.000113617949323672,0.00373844928546741,"ok",1
28,"White_minus_Hispanic",0.141125549469792,0.018829392332803,0.159954941802595,0.159954941801942,0.0940178489677571,0.141125549469792,0,0.00696972990898256,0.148095279378775,"ok",1
29,"as.factor(Race_Ethnicity)African American",0.00567406344222104,-0.0426034152006714,-0.0369293517584503,-0.036929351757621,-0.00391160764990669,0.00567406344222104,0,0.00330430831473371,0.00897837175695475,"ok",1
29,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0506589131277883,-0.502410123262511,-0.553069036390299,-0.553069036389605,-0.0202008696018892,-0.0506589131277883,0,0.013160237949165,-0.0374986751786233,"ok",1
29,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0628511007337851,0.0927113806909603,0.155562481424745,0.155562481425534,0.0296701907334217,0.0628511007337851,0,0.00925734509381558,0.0721084458276007,"ok",1
29,"as.factor(Race_Ethnicity)Hispanic",-0.0908327752371716,-0.00519569261710962,-0.0960284678542812,-0.0960284678530527,-0.0515321774807665,-0.0908327752371716,0,0.00322213214151315,-0.0876106430956585,"ok",1
29,"as.factor(Race_Ethnicity)White",0.0741390171617079,-0.0164515216727898,0.0576874954889181,0.057687495490228,0.0398887029838226,0.0741390171617079,0,0.00152468163325599,0.0756636987949639,"ok",1
29,"as.factor(year)2",0.00275115676578551,0.0442485967382513,0.0469997535040368,0.0469997535037661,-0.00604243344932609,0.00275115676578551,0,-0.00422813002363707,-0.00147697325785157,"ok",1
29,"as.factor(year)3",0.00146711589488244,-0.0324677164803955,-0.0310006005855131,-0.0310006005855403,-0.00462363190239745,0.00146711589488244,0,-0.00319796166601617,-0.00173084577113373,"ok",1
29,"as.factor(Gender)M",0.00469608521881055,0.090350805081787,0.0950468903005975,0.0950468903000363,-0.00684087995791941,0.00469608521881055,0,-0.00790261597001971,-0.00320653075120916,"ok",1
29,"White_minus_Hispanic",0.16497179239888,-0.0112558290556802,0.153715963343199,0.153715963343281,0.0914208804645888,0.16497179239888,0,-0.00169745050825716,0.163274341890622,"ok",1
30,"as.factor(Race_Ethnicity)African American",0.00581417466060201,-0.0444078308763339,-0.0385936562157319,-0.0385936562167188,0.00812390948716009,0.00581417466060201,0,0.00402433812271474,0.00983851278331675,"ok",1
30,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0485794614904738,-0.399756073231384,-0.448335534721858,-0.448335534722823,-0.0150799967410353,-0.0485794614904738,0,-0.00626013841694439,-0.0548395999074182,"ok",1
30,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0625507497244166,0.222035069098617,0.284585818823033,0.284585818821952,0.0452893278301585,0.0625507497244166,0,0.00381325653068746,0.0663640062551041,"ok",1
30,"as.factor(Race_Ethnicity)Hispanic",-0.0905034314771815,0.225127139321171,0.13462370784399,0.134623707843019,-0.0498435760954571,-0.0905034314771815,0,-0.0013439035108549,-0.0918473349880364,"ok",1
30,"as.factor(Race_Ethnicity)White",0.0738129575362966,0.0102307605392321,0.0840437180755287,0.0840437180733389,0.0449703133879759,0.0738129575362966,0,0.00331772567553589,0.0771306832118325,"ok",1
30,"as.factor(year)2",0.00257725185456715,-0.000665916429495125,0.00191133542507202,0.00191133542532262,-0.00416093797881116,0.00257725185456715,0,-0.000381186043392576,0.00219606581117457,"ok",1
30,"as.factor(year)3",0.00114637222030362,-0.000717125764557048,0.000429246455746577,0.000429246455834642,-0.00350680701016171,0.00114637222030362,0,-0.00154077927979784,-0.000394407059494215,"ok",1
30,"as.factor(Gender)M",0.00469960307474583,-0.131957778314311,-0.127258175239565,-0.127258175238534,-0.00344314724067636,0.00469960307474583,0,0.000967811834279391,0.00566741490902522,"ok",1
30,"White_minus_Hispanic",0.164316389013477,-0.214896378781939,-0.050579989768462,-0.0505799897696804,0.0948138894834332,0.164316389013477,0,0.00466162918639078,0.168978018199868,"ok",1
31,"as.factor(Race_Ethnicity)African American",0.0054652424156943,-0.25685397074002,-0.251388728324326,-0.251388728324855,-0.00742799716098795,0.0054652424156943,0,-0.00546905742680394,-3.81501110964001e-06,"ok",1
31,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0473444873796983,-0.0531776418665124,-0.100522129246211,-0.100522129246677,-0.0359202659151876,-0.0473444873796983,0,-0.0157189135833777,-0.063063400963076,"ok",1
31,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0615589880315708,-0.00403832990776426,0.0575206581238066,0.0575206581233019,0.033852927104064,0.0615589880315708,0,-0.00873035386474926,0.0528286341668216,"ok",1
31,"as.factor(Race_Ethnicity)Hispanic",-0.0868750927545895,0.00200710488093359,-0.0848679878736559,-0.0848679878741194,-0.0446695661767122,-0.0868750927545895,0,0.00913345842453132,-0.0777416343300582,"ok",1
31,"as.factor(Race_Ethnicity)White",0.072521696986792,0.0410929094898051,0.113614606476597,0.113614606475728,0.0170928391503146,0.072521696986792,0,-0.00618557876915417,0.0663361182176378,"ok",1
31,"as.factor(year)2",0.00275523946903686,0.0635683657808018,0.0663236052498386,0.0663236052499998,-0.00215538540153173,0.00275523946903686,0,-0.00362882826389952,-0.00087358879486266,"ok",1
31,"as.factor(year)3",0.00176668309601481,0.0471115557688043,0.0488782388648191,0.0488782388650884,-0.00112417302231317,0.00176668309601481,0,-0.00306058801840135,-0.00129390492238654,"ok",1
31,"as.factor(Gender)M",0.00368099092544009,0.000241860748236979,0.00392285167367707,0.00392285167421136,0.0031945465921775,0.00368099092544009,0,0.000115485573361473,0.00379647649880156,"ok",1
31,"White_minus_Hispanic",0.159396789741381,0.0390858046088713,0.198482594350252,0.198482594349848,0.0617624053270265,0.159396789741381,0,-0.0153190371936855,0.144077752547695,"ok",1
32,"as.factor(Race_Ethnicity)African American",0.00584906033400451,-0.184603277575207,-0.178754217241202,-0.178754217240922,0.00743106813756233,0.00584906033400451,0,0.00556939204981841,0.0114184523838229,"ok",1
32,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0470929394724304,-0.0971131185319258,-0.144206058004356,-0.144206058004016,-0.00707524712553872,-0.0470929394724304,0,0.00992205838546764,-0.0371708810869628,"ok",1
32,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0598155348321719,-0.0604738418733593,-0.000658307041187363,-0.000658307040893646,0.0374835183840542,0.0598155348321719,0,0.00372137780851374,0.0635369126406857,"ok",1
32,"as.factor(Race_Ethnicity)Hispanic",-0.0828131987996082,-0.123079906359359,-0.205893105158967,-0.205893105157937,-0.0288678916387546,-0.0828131987996082,0,0.00388888806270132,-0.0789243107369069,"ok",1
32,"as.factor(Race_Ethnicity)White",0.0695802048467962,-0.104226582365235,-0.0346463775184389,-0.0346463775179444,0.046285371957051,0.0695802048467962,0,0.00109291978571727,0.0706731246325134,"ok",1
32,"as.factor(year)2",0.00237646087922616,-0.0548372150934787,-0.0524607542142525,-0.0524607542143531,0.00687833514158347,0.00237646087922616,0,0.000779042663652586,0.00315550354287874,"ok",1
32,"as.factor(year)3",0.0013723931987832,0.0308749087421388,0.032247301940922,0.0322473019408354,0.00658438607019577,0.0013723931987832,0,0.00118394051671248,0.00255633371549568,"ok",1
32,"as.factor(Gender)M",0.00450959438506259,0.02168598814394,0.0261955825290026,0.0261955825290165,0.00436044044103571,0.00450959438506259,0,0.00289315085612318,0.00740274524118577,"ok",1
32,"White_minus_Hispanic",0.152393403646404,0.0188533239941235,0.171246727640527,0.171246727639993,0.0751532635958058,0.152393403646404,0,-0.00279596827698404,0.14959743536942,"ok",1
33,"as.factor(Race_Ethnicity)African American",0.00526022539261622,-0.112013377342169,-0.106753151949552,-0.106753151949867,0.00912758223854548,0.00526022539261622,0,0.00815971639815555,0.0134199417907718,"ok",1
33,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0494512010355906,0.559753705339045,0.510302504303455,0.510302504303166,-0.0428485453465191,-0.0494512010355906,0,-0.0154374144456061,-0.0648886154811967,"ok",1
33,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0614353808523733,0.0781674446017755,0.139602825454149,0.139602825453835,0.0256415096655157,0.0614353808523733,0,-0.00146315590543833,0.059972224946935,"ok",1
33,"as.factor(Race_Ethnicity)Hispanic",-0.0861205579539134,-0.142500780883842,-0.228621338837756,-0.228621338838522,-0.0433035005616401,-0.0861205579539134,0,0.000399603403023993,-0.0857209545508894,"ok",1
33,"as.factor(Race_Ethnicity)White",0.0722415124336347,-0.0364231169627179,0.0358183954709168,0.0358183954705567,0.0273388969228004,0.0722415124336347,0,-0.000864852384409307,0.0713766600492254,"ok",1
33,"as.factor(year)2",0.00285120156594291,0.0207114894116315,0.0235626909775744,0.0235626909776603,0.000882972742276676,0.00285120156594291,0,0.00244753741803872,0.00529873898398163,"ok",1
33,"as.factor(year)3",0.00179955482833675,0.037870801837086,0.0396703566654228,0.0396703566655376,0.00310539299457402,0.00179955482833675,0,0.00268155173490254,0.0044811065632393,"ok",1
33,"as.factor(Gender)M",0.00372627124053204,0.0576406075561128,0.0613668787966449,0.0613668787968038,0.00020456694989281,0.00372627124053204,0,-0.00284322850020699,0.000883042740325048,"ok",1
33,"White_minus_Hispanic",0.158362070387548,0.106077663921124,0.264439734308672,0.264439734309079,0.0706423974844407,0.158362070387548,0,-0.00126445578743333,0.157097614600115,"ok",1
34,"as.factor(Race_Ethnicity)African American",0.00528795613639057,-0.244895494981075,-0.239607538844684,-0.239607538844606,0.0094056854308179,0.00528795613639057,0,0.00666504947035085,0.0119530056067414,"ok",1
34,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0567422272594994,0.255201725913557,0.198459498654058,0.198459498653939,-0.0283513378875436,-0.0567422272594994,0,0.000111098847953425,-0.056631128411546,"ok",1
34,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0639936862641363,-0.311396602500536,-0.2474029162364,-0.247402916236474,0.0352272624449159,0.0639936862641363,0,-0.00345430443592886,0.0605393818282075,"ok",1
34,"as.factor(Race_Ethnicity)Hispanic",-0.0901780337356771,-0.0305801663386559,-0.120758200074333,-0.120758200075095,-0.0370056379456176,-0.0901780337356771,0,0.00849033276261563,-0.0816877009730615,"ok",1
34,"as.factor(Race_Ethnicity)White",0.0756440054587195,0.00732918699984953,0.082973192458569,0.0829731924584252,0.047228022543507,0.0756440054587195,0,0.0021099673927818,0.0777539728515013,"ok",1
34,"as.factor(year)2",0.00297163676517681,-0.0376044916286573,-0.0346328548634805,-0.0346328548635177,-0.0031621213360159,0.00297163676517681,0,-0.00456994679635076,-0.00159831003117396,"ok",1
34,"as.factor(year)3",0.00190846719441669,-0.0133754591519371,-0.0114669919575204,-0.0114669919577253,-0.00466019132486545,0.00190846719441669,0,-0.00533491085600254,-0.00342644366158585,"ok",1
34,"as.factor(Gender)M",0.00374490502531749,0.024114323077533,0.0278592281028505,0.0278592281026988,0.0032001015650552,0.00374490502531749,0,0.000384248592380082,0.00412915361769757,"ok",1
34,"White_minus_Hispanic",0.165822039194397,0.0379093533385055,0.203731392532903,0.20373139253352,0.0842336604891248,0.165822039194397,0,-0.00638036536983386,0.159441673824564,"ok",1
35,"as.factor(Race_Ethnicity)African American",0.00459580668503789,0.154378444729989,0.158974251415027,0.158974251414605,0.0109452127838976,0.00459580668503789,0,0.0146855662540346,0.0192813729390725,"ok",1
35,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0479041285770235,0.31362354381046,0.265719415233436,0.26571941523294,-0.0107013289325247,-0.0479041285770235,0,0.0218878415251803,-0.0260162870518432,"ok",1
35,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0702757769851587,0.0167885605008099,0.0870643374859686,0.0870643374855717,0.0495616775544109,0.0702757769851587,0,0.0178940706984671,0.0881698476836258,"ok",1
35,"as.factor(Race_Ethnicity)Hispanic",-0.103375079657912,0.111291476709729,0.00791639705181707,0.00791639705120417,-0.0318042578563123,-0.103375079657912,0,0.0170283142882859,-0.0863467653696259,"ok",1
35,"as.factor(Race_Ethnicity)White",0.0804653188301368,0.0372697364689278,0.117735055299065,0.117735055298191,0.051747965345455,0.0804653188301368,0,0.0140071594969853,0.0944724783271222,"ok",1
35,"as.factor(year)2",0.00221241546339568,0.0128771491001606,0.0150895645635563,0.015089564563881,-0.00753368045902933,0.00221241546339568,0,-0.00110818745977137,0.00110422800362431,"ok",1
35,"as.factor(year)3",0.000550138940699893,0.0357179506886141,0.036268089629314,0.0362680896297038,-0.00988186593705522,0.000550138940699893,0,-0.00273283754228328,-0.00218269860158339,"ok",1
35,"as.factor(Gender)M",0.00629628959136685,-0.0280027851052033,-0.0217064955138365,-0.0217064955134418,0.00406370947788098,0.00629628959136685,0,0.000778415080002367,0.00707470467136921,"ok",1
35,"White_minus_Hispanic",0.183840398488048,-0.0740217402408008,0.109818658247247,0.109818658246986,0.0835522232017675,0.183840398488048,0,-0.00302115479130039,0.180819243696748,"ok",1
36,"as.factor(Race_Ethnicity)African American",0.00442714457129848,-0.0449381269077748,-0.0405109823364763,-0.0405109823357606,-0.000685353128403123,0.00442714457129848,0,0.00279266660580465,0.00721981117710313,"ok",1
36,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0514440168090804,-0.146935162279226,-0.198379179088306,-0.19837917908762,-0.0330844249762918,-0.0514440168090804,0,0.0044183695922846,-0.0470256472167958,"ok",1
36,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0719892598135561,0.0976861578175178,0.169675417631074,0.169675417631868,0.0399607731664625,0.0719892598135561,0,0.00864458070411079,0.0806338405176669,"ok",1
36,"as.factor(Race_Ethnicity)Hispanic",-0.106710806809352,-0.158866676857706,-0.265577483667057,-0.265577483666412,-0.0402914870175953,-0.106710806809352,0,0.0115542045805045,-0.0951566022288471,"ok",1
36,"as.factor(Race_Ethnicity)White",0.083310610566278,-0.144988911983624,-0.061678301417346,-0.0616783014160944,0.0427000358851219,0.083310610566278,0,0.00553588115881619,0.0888464917250942,"ok",1
36,"as.factor(year)2",0.00285462485647146,-0.0325586263947807,-0.0297040015383092,-0.0297040015387022,-0.00642602234353568,0.00285462485647146,0,-0.00714228677051964,-0.00428766191404818,"ok",1
36,"as.factor(year)3",0.00140388638464772,0.0358381621391998,0.0372420485238475,0.0372420485232863,-0.00727602302389558,0.00140388638464772,0,-0.00751908568607224,-0.00611519930142452,"ok",1
36,"as.factor(Gender)M",0.00534550165283719,0.187772594298398,0.193118095951235,0.193118095950517,0.00588480899097497,0.00534550165283719,0,0.0028839543379655,0.00822945599080269,"ok",1
36,"White_minus_Hispanic",0.190021417375631,0.0138777648740807,0.203899182249712,0.203899182250318,0.0829915229027176,0.190021417375631,0,-0.00601832342168831,0.184003093953943,"ok",1
37,"as.factor(Race_Ethnicity)African American",0.0053316318030743,-0.00918936683357047,-0.00385773503049616,-0.00385773503148101,8.82054181202935e-05,0.0053316318030743,0,-0.00141765171087187,0.00391398009220244,"ok",1
37,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0465451808585731,0.18146136526783,0.134916184409257,0.134916184408382,-0.0504609668302664,-0.0465451808585731,0,-0.00389723532957112,-0.0504424161881442,"ok",1
37,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0635406547520081,-0.110915000148031,-0.0473743453960226,-0.0473743453970386,0.0192510657945673,0.0635406547520081,0,-0.00411840782407577,0.0594222469279323,"ok",1
37,"as.factor(Race_Ethnicity)Hispanic",-0.0901824816243441,-0.0393905770993294,-0.129573058723674,-0.129573058724368,-0.0458127167486841,-0.0901824816243441,0,0.00249443106178419,-0.0876880505625599,"ok",1
37,"as.factor(Race_Ethnicity)White",0.0737457799147426,0.0747298907115868,0.148475670626329,0.14847567062456,0.0288329306652926,0.0737457799147426,0,5.23569048033342e-06,0.0737510156052229,"ok",1
37,"as.factor(year)2",0.00253481883697419,0.0576614497047188,0.060196268541693,0.0601962685420894,-0.00705544915487583,0.00253481883697419,0,-0.00329663560261969,-0.000761816765645495,"ok",1
37,"as.factor(year)3",0.00143045837404317,0.0230510492220461,0.0244815075960893,0.0244815075966043,-0.0042836494924385,0.00143045837404317,0,-0.00281840721727459,-0.00138794884323142,"ok",1
37,"as.factor(Gender)M",0.00452860270451461,-0.0947017744522147,-0.0901731717477001,-0.0901731717466134,0.00420285528236123,0.00452860270451461,0,-0.00182951467867518,0.00269908802583943,"ok",1
37,"White_minus_Hispanic",0.163928261539087,0.114120467810916,0.278048729350003,0.278048729348928,0.0746456474139762,0.163928261539087,0,-0.00248919537130385,0.161439066167783,"ok",1
38,"as.factor(Race_Ethnicity)African American",0.00661902713211947,-0.01915332006583,-0.0125342929337106,-0.0125342929330792,0.0185947480905926,0.00661902713211947,0,0.0126668238245197,0.0192858509566392,"ok",1
38,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0474832691814617,0.302296263096266,0.254812993914804,0.254812993915351,-0.0120716306766055,-0.0474832691814617,0,-0.00503622206422294,-0.0525194912456846,"ok",1
38,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0525664113133679,0.0237993520960642,0.076365763409432,0.0763657634100277,0.074303117600818,0.0525664113133679,0,-0.00198824730489902,0.0505781640084689,"ok",1
38,"as.factor(Race_Ethnicity)Hispanic",-0.0715135526903784,0.0433856373287925,-0.0281279153615859,-0.0281279153603577,-0.0363129743270269,-0.0715135526903784,0,-0.00188069441268482,-0.0733942471030632,"ok",1
38,"as.factor(Race_Ethnicity)White",0.063115775146647,-0.112344048900357,-0.0492282737537097,-0.0492282737527034,0.0756548900653848,0.063115775146647,0,0.0030037132543503,0.0661194884009973,"ok",1
38,"as.factor(year)2",0.00243815829207394,0.0111346215711898,0.0135727798632637,0.0135727798632417,-0.00688919590142673,0.00243815829207394,0,-0.00275633009085036,-0.000318171798776426,"ok",1
38,"as.factor(year)3",0.00123346854074096,-0.0199174290810087,-0.0186839605402677,-0.0186839605401119,-0.0083374676296041,0.00123346854074096,0,-0.00287702577193888,-0.00164355723119792,"ok",1
38,"as.factor(Gender)M",0.00385743645713428,-0.0510640537735384,-0.0472066173164041,-0.0472066173166965,0.00334923210332685,0.00385743645713428,0,-0.00139043657259988,0.0024669998845344,"ok",1
38,"White_minus_Hispanic",0.134629327837025,-0.155729686229149,-0.0211003583921237,-0.0211003583923457,0.111967864392412,0.134629327837025,0,0.00488440766703509,0.13951373550406,"ok",1
39,"as.factor(Race_Ethnicity)African American",0.00471355391795002,0.0631733938667835,0.0678869477847336,0.067886947785901,-0.0181267790543581,0.00471355391795002,0,-0.00716337409194201,-0.00244982017399199,"ok",1
39,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0505690876171594,-0.244954418837195,-0.295523506454354,-0.295523506453183,-0.0527779785029734,-0.0505690876171594,0,-0.0198090746516785,-0.070378162268838,"ok",1
39,"as.factor(Race_Ethnicity)Asian_Pac Island",0.069497859397691,-0.02869418345693,0.040803675940761,0.0408036759419907,0.0105989001740148,0.069497859397691,0,-0.0086515426438604,0.0608463167538306,"ok",1
39,"as.factor(Race_Ethnicity)Hispanic",-0.101397638064061,-0.00373565749384153,-0.105133295557903,-0.10513329555625,-0.0717733141559938,-0.101397638064061,0,-0.0103150610132509,-0.111712699077312,"ok",1
39,"as.factor(Race_Ethnicity)White",0.0799151828557863,-0.0131952632202129,0.0667199196355733,0.0667199196377908,0.0316094028498815,0.0799151828557863,0,-0.00237530143855055,0.0775398814172357,"ok",1
39,"as.factor(year)2",0.00247714045360692,-0.036755431329848,-0.0342782908762411,-0.0342782908767727,0.0060054872061438,0.00247714045360692,0,0.000933093097925027,0.00341023355153195,"ok",1
39,"as.factor(year)3",0.00139120396211426,-0.0456230574227766,-0.0442318534606624,-0.0442318534614043,0.00794245688275244,0.00139120396211426,0,0.0017342904516705,0.00312549441378476,"ok",1
39,"as.factor(Gender)M",0.00574897664627585,0.0313296268922228,0.0370786035384987,0.0370786035373634,0.00212364517576198,0.00574897664627585,0,-0.00363048673735815,0.0021184899089177,"ok",1
39,"White_minus_Hispanic",0.181312820919848,-0.00945960572637125,0.171853215193477,0.171853215194041,0.103382717005875,0.181312820919848,0,0.00793975957470033,0.189252580494548,"ok",1
40,"as.factor(Race_Ethnicity)African American",0.00560017673186771,0.280966302681222,0.28656647941309,0.286566479412592,-0.000896111591788415,0.00560017673186771,0,0.00268919788605368,0.00828937461792139,"ok",1
40,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0488869624383449,0.0709587451348746,0.0220717826965296,0.0220717826960275,0.00202833420290733,-0.0488869624383449,0,0.00675265904499381,-0.0421343033933511,"ok",1
40,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0614272188460936,0.0756058577305006,0.137033076576594,0.13703307657606,0.0369890490713721,0.0614272188460936,0,0.00156200253794415,0.0629892213840378,"ok",1
40,"as.factor(Race_Ethnicity)Hispanic",-0.0865129418239544,-0.0909882261659334,-0.177501167989888,-0.177501167990467,-0.0730436021084096,-0.0865129418239544,0,-0.0063699610378496,-0.092882902861804,"ok",1
40,"as.factor(Race_Ethnicity)White",0.0718804454417944,-0.00849001745460869,0.0633904279871857,0.0633904279861781,0.0443251167498863,0.0718804454417944,0,0.00470599640374353,0.0765864418455379,"ok",1
40,"as.factor(year)2",0.00269607189952772,0.032500078642052,0.0351961505415797,0.0351961505417191,0.000916020121406947,0.00269607189952772,0,-0.00025229100425076,0.00244378089527696,"ok",1
40,"as.factor(year)3",0.00157449404733108,0.0391611025566513,0.0407355966039823,0.0407355966040233,-0.000116219580881522,0.00157449404733108,0,-0.000692230546857586,0.000882263500473491,"ok",1
40,"as.factor(Gender)M",0.00435767094040828,-0.0150320416193265,-0.0106743706789183,-0.0106743706782702,0.00203448627940986,0.00435767094040828,0,-0.000147779986195913,0.00420989095421236,"ok",1
40,"White_minus_Hispanic",0.158393387265749,0.0824982087113251,0.240891595977074,0.240891595976645,0.117368718858297,0.158393387265749,0,0.0110759574415931,0.169469344707342,"ok",1
41,"as.factor(Race_Ethnicity)African American",0.00572248542160333,0.214744530343739,0.220467015765342,0.220467015765188,0.0142566290699577,0.00572248542160333,0,0.00587790041820933,0.0116003858398127,"ok",1
41,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.045139341374011,-0.212428182570186,-0.257567523944197,-0.257567523944463,-0.0227195392227723,-0.045139341374011,0,0.00627279359657631,-0.0388665477774347,"ok",1
41,"as.factor(Race_Ethnicity)Asian_Pac Island",0.059907885119328,0.0162645257599334,0.0761724108792614,0.0761724108790958,0.0569119073610871,0.059907885119328,0,0.0111569919908454,0.0710648771101734,"ok",1
41,"as.factor(Race_Ethnicity)Hispanic",-0.0846418081015435,0.117727933441105,0.0330861253395616,0.0330861253393273,-0.0396072627641217,-0.0846418081015435,0,0.00319127873559131,-0.0814505293659522,"ok",1
41,"as.factor(Race_Ethnicity)White",0.0700715973128542,0.186208151369118,0.256279748681972,0.256279748681568,0.0549975423498509,0.0700715973128542,0,0.00522933195876571,0.0753009292716199,"ok",1
41,"as.factor(year)2",0.00238123600068529,-0.0706221585657447,-0.0682409225650595,-0.0682409225650059,-0.0099050358708104,0.00238123600068529,0,-0.00179739458805421,0.000583841412631082,"ok",1
41,"as.factor(year)3",0.00109192991636339,-0.0775450495699364,-0.076453119653573,-0.0764531196532237,-0.0112188088458538,0.00109192991636339,0,-0.00294090611272693,-0.00184897619636354,"ok",1
41,"as.factor(Gender)M",0.00457456670559716,-0.172748125836527,-0.16817355913093,-0.168173559130675,0.00503386905664606,0.00457456670559716,0,0.000938734057505548,0.00551330076310271,"ok",1
41,"White_minus_Hispanic",0.154713405414398,0.0684802179280121,0.22319362334241,0.22319362334224,0.0946048051139726,0.154713405414398,0,0.0020380532231744,0.156751458637572,"ok",1
42,"as.factor(Race_Ethnicity)African American",0.0048645009292987,-0.0715895940523537,-0.066725093123055,-0.0667250931226917,-0.0137333922944491,0.0048645009292987,0,-0.00995618669190228,-0.00509168576260358,"ok",1
42,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0441050609079126,0.157993197043807,0.113888136135894,0.113888136136193,-0.049544825738364,-0.0441050609079126,0,-0.00993569828498417,-0.0540407591928967,"ok",1
42,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0671923853856228,-0.133837619684405,-0.0666452342987824,-0.0666452342984698,0.0196783038746507,0.0671923853856228,0,-0.00463602123796167,0.0625563641476612,"ok",1
42,"as.factor(Race_Ethnicity)Hispanic",-0.0991589835218654,0.216343629658769,0.117184646136904,0.117184646137506,-0.061000212692026,-0.0991589835218654,0,-0.00611936179209649,-0.105278345313962,"ok",1
42,"as.factor(Race_Ethnicity)White",0.0774226621408885,0.124487553460749,0.201910215601638,0.201910215602354,0.0235302477216055,0.0774226621408885,0,-0.00867984849017111,0.0687428136507174,"ok",1
42,"as.factor(year)2",0.0023403119017807,-0.0469465876613454,-0.0446062757595647,-0.0446062757594112,0.0164904536067742,0.0023403119017807,0,0.00193837380575486,0.00427868570753556,"ok",1
42,"as.factor(year)3",0.000843400054561122,-0.0141412950043542,-0.0132978949497931,-0.0132978949495419,0.0169816026587573,0.000843400054561122,0,0.00180679092346154,0.00265019097802266,"ok",1
42,"as.factor(Gender)M",0.00581710016039423,-0.0631097810124953,-0.057292680852101,-0.0572926808525303,0.00673399127858311,0.00581710016039423,0,0.0038859793983373,0.00970307955873153,"ok",1
42,"White_minus_Hispanic",0.176581645662754,-0.0918560761980204,0.0847255694647331,0.0847255694648474,0.0845304604136312,0.176581645662754,0,-0.00256048669807465,0.174021158964679,"ok",1
43,"as.factor(Race_Ethnicity)African American",0.00559987047103073,-0.0634790901001781,-0.0578792196291474,-0.0578792196290046,0.0229454852982246,0.00559987047103073,0,0.0151436699397704,0.0207435404108011,"ok",1
43,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0494150157839574,-0.357688730915,-0.407103746698957,-0.407103746698848,-0.0232965999880069,-0.0494150157839574,0,0.00202288780729622,-0.0473921279766612,"ok",1
43,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0619806742920494,-0.117060321869388,-0.0550796475773383,-0.0550796475772657,0.0501843157234709,0.0619806742920494,0,8.6766928350573e-05,0.0620674412204,"ok",1
43,"as.factor(Race_Ethnicity)Hispanic",-0.0881028199381491,0.131350901671563,0.0432480817334134,0.0432480817334167,-0.0307039735443339,-0.0881028199381491,0,0.0102022423191545,-0.0779005776189946,"ok",1
43,"as.factor(Race_Ethnicity)White",0.072828090661276,0.013765098544672,0.086593189205948,0.0865931892060203,0.0697921029502449,0.072828090661276,0,0.0131908191932244,0.0860189098545004,"ok",1
43,"as.factor(year)2",0.00268284556162471,0.0142956092658339,0.0169784548274586,0.0169784548274079,-0.00699075846450238,0.00268284556162471,0,-0.00471239329993929,-0.00202954773831458,"ok",1
43,"as.factor(year)3",0.00144119105585715,-0.0390122114733924,-0.0375710204175353,-0.0375710204178286,-0.00788468850224258,0.00144119105585715,0,-0.00525359512797533,-0.00381240407211819,"ok",1
43,"as.factor(Gender)M",0.00436797793261941,-0.0285021772054098,-0.0241341992727904,-0.024134199272833,0.00641005466908061,0.00436797793261941,0,0.00178635282050123,0.00615433075312065,"ok",1
43,"White_minus_Hispanic",0.160930910599424,-0.11758580312689,0.0433451074725341,0.0433451074726037,0.100496076494579,0.160930910599424,0,0.00298857687406994,0.163919487473494,"ok",1
44,"as.factor(Race_Ethnicity)African American",0.00594791271205528,0.166271848502906,0.172219761214961,0.172219761213867,-0.0271444274061873,0.00594791271205528,0,-0.00319208320948587,0.00275582950256941,"ok",1
44,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0460391954803313,-0.0125508746921779,-0.0585900701725091,-0.0585900701735333,-0.0569624339134343,-0.0460391954803313,0,0.00231131269363474,-0.0437278827866965,"ok",1
44,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0576040472810222,-0.0426456027741671,0.0149584445068551,0.01495844450573,0.00634489181977216,0.0576040472810222,0,-0.00683401981975295,0.0507700274612692,"ok",1
44,"as.factor(Race_Ethnicity)Hispanic",-0.0797739046914258,-0.240209516534535,-0.319983421225961,-0.319983421227189,-0.0714435774559367,-0.0797739046914258,0,-0.00436983715901237,-0.0841437418504382,"ok",1
44,"as.factor(Race_Ethnicity)White",0.0679431457860157,0.00649229586300073,0.0744354416490164,0.0744354416470223,0.00742457131400992,0.0679431457860157,0,-0.00395881402972162,0.063984331756294,"ok",1
44,"as.factor(year)2",0.00277465023741567,0.0324707331891482,0.0352453834265639,0.0352453834270743,-0.00628181281489777,0.00277465023741567,0,-0.00795664918671091,-0.00518199894929523,"ok",1
44,"as.factor(year)3",0.00163200762782136,0.0464131845584049,0.0480451921862263,0.0480451921867822,-0.00573125002724486,0.00163200762782136,0,-0.00642243705801992,-0.00479042943019856,"ok",1
44,"as.factor(Gender)M",0.00372916805147902,0.0648510445502368,0.0685802126017158,0.0685802126024697,0.00248651989305948,0.00372916805147902,0,-0.00183091202152216,0.00189825602995686,"ok",1
44,"White_minus_Hispanic",0.147717050477442,0.246701812397535,0.394418862874976,0.394418862874211,0.0788681487699472,0.147717050477442,0,0.000411023129290742,0.148128073606732,"ok",1
45,"as.factor(Race_Ethnicity)African American",0.00564414134557401,0.114499552693033,0.120143694038607,0.120143694037218,-0.0392457581594616,0.00564414134557401,0,-0.0142480340529918,-0.00860389270741782,"ok",1
45,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0454129259137471,-0.205210788379167,-0.250623714292914,-0.250623714294058,-0.0452973747193526,-0.0454129259137471,0,-0.00339386482249237,-0.0488067907362395,"ok",1
45,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0602770289090125,0.50554363203747,0.565820660946483,0.565820660945125,0.0262238681025602,0.0602770289090125,0,0.00404115624101619,0.0643181851500287,"ok",1
45,"as.factor(Race_Ethnicity)Hispanic",-0.0861763309753937,0.112743608395523,0.026567277420129,0.0265672774187067,-0.0866075530186815,-0.0861763309753937,0,-0.0100817093164726,-0.0962580402918663,"ok",1
45,"as.factor(Race_Ethnicity)White",0.071162988161103,0.0660370433228668,0.13720003148397,0.137200031481619,0.0180241609800456,0.071162988161103,0,-0.00692870771962799,0.064234280441475,"ok",1
45,"as.factor(year)2",0.00270806832139054,-0.0400047764512556,-0.0372967081298651,-0.0372967081294568,-0.00626739794981464,0.00270806832139054,0,-0.00370492419165677,-0.000996855870266234,"ok",1
45,"as.factor(year)3",0.00159903805634361,-0.00104555656674183,0.000553481489601781,0.000553481489817154,-0.00463837402218763,0.00159903805634361,0,-0.00306119319031747,-0.00146215513397386,"ok",1
45,"as.factor(Gender)M",0.00402078658540318,-0.0604767512994398,-0.0564559647140367,-0.0564559647128711,0.004131759261045,0.00402078658540318,0,0.0020998077869108,0.00612059437231398,"ok",1
45,"White_minus_Hispanic",0.157339319136497,-0.0467065650726553,0.110632754063841,0.110632754062912,0.104631713998727,0.157339319136497,0,0.00315300159684464,0.160492320733341,"ok",1
46,"as.factor(Race_Ethnicity)African American",0.00599142494135695,-0.00397124769469046,0.00202017724666649,0.0020201772470827,-0.0221019337761202,0.00599142494135695,0,-0.0127604205141431,-0.00676899557278619,"ok",1
46,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0459218629505966,0.0611214376349661,0.0151995746843696,0.0151995746847753,-0.0402439268983993,-0.0459218629505966,0,-0.0065912731705757,-0.0525131361211723,"ok",1
46,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0596317586130412,-0.0548047723706251,0.00482698624241617,0.00482698624289313,0.0114701175126865,0.0596317586130412,0,-0.00190558366652819,0.0577261749465131,"ok",1
46,"as.factor(Race_Ethnicity)Hispanic",-0.0824843273719526,0.128895924678669,0.0464115973067167,0.0464115973073262,-0.0680385112696131,-0.0824843273719526,0,-0.00325647194467257,-0.0857407993166251,"ok",1
46,"as.factor(Race_Ethnicity)White",0.0696858004376237,-0.0576190315094033,0.0120667689282204,0.0120667689289107,0.0165169778980292,0.0696858004376237,0,-0.0039784548674123,0.0657073455702114,"ok",1
46,"as.factor(year)2",0.00245052825566421,0.0167963427001214,0.0192468709557857,0.0192468709555575,0.00840409675757667,0.00245052825566421,0,0.00310510988649391,0.00555563814215812,"ok",1
46,"as.factor(year)3",0.00156428122842546,0.00213284106688857,0.00369712229531403,0.00369712229531127,0.00848621900375765,0.00156428122842546,0,0.00229571803568638,0.00385999926411184,"ok",1
46,"as.factor(Gender)M",0.00402974331456625,0.0274721227033785,0.0315018660179448,0.0315018660176136,0.00141331830836046,0.00402974331456625,0,-0.00396726686693632,6.2476447629938e-05,"ok",1
46,"White_minus_Hispanic",0.152170127809576,-0.186514956188073,-0.0343448283784966,-0.0343448283784156,0.0845554891676425,0.152170127809576,0,-0.00072198292273974,0.151448144886836,"ok",1
47,"as.factor(Race_Ethnicity)African American",0.00544229810532824,0.110685828326841,0.116128126432169,0.116128126432724,0.0267948321345507,0.00544229810532824,0,0.0146276619799074,0.0200699600852356,"ok",1
47,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0509724246380168,-0.281362247606052,-0.332334672244069,-0.33233467224364,-0.0148506657160504,-0.0509724246380168,0,0.021567430485003,-0.0294049941530139,"ok",1
47,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0609705923552159,0.275749728515037,0.336720320870252,0.336720320870679,0.0493276917966159,0.0609705923552159,0,0.00308203779395185,0.0640526301491678,"ok",1
47,"as.factor(Race_Ethnicity)Hispanic",-0.0855718755131007,0.00413980741485925,-0.0814320680982415,-0.0814320680980885,-0.0248442413128023,-0.0855718755131007,0,0.0126746581804071,-0.0728972173326936,"ok",1
47,"as.factor(Race_Ethnicity)White",0.0719036809870291,-0.040500066231501,0.031403614755528,0.031403614756421,0.0626582111856187,0.0719036809870291,0,0.00698265943274259,0.0788863404197716,"ok",1
47,"as.factor(year)2",0.00283793548745887,-0.0539340253807548,-0.0510960898932959,-0.0510960898933465,-0.00256215446480127,0.00283793548745887,0,-0.00073876828955855,0.00209916719790032,"ok",1
47,"as.factor(year)3",0.00161134802553331,-0.0162561409461621,-0.0146447929206288,-0.0146447929206741,-0.0022474386269411,0.00161134802553331,0,-0.000772376766875283,0.00083897125865803,"ok",1
47,"as.factor(Gender)M",0.00389383208736878,-0.1030441889667,-0.0991503568793316,-0.0991503568798997,-0.00121779033014138,0.00389383208736878,0,-0.00194896825990122,0.00194486382746755,"ok",1
47,"White_minus_Hispanic",0.157475556500129,-0.0446398736463603,0.112835682853769,0.112835682854509,0.0875024524984209,0.157475556500129,0,-0.00569199874766457,0.151783557752464,"ok",1
48,"as.factor(Race_Ethnicity)African American",0.00502690627164328,-0.0437539223324778,-0.0387270160608345,-0.0387270160608466,0.0272364549159803,0.00502690627164328,0,0.0123279595165793,0.0173548657882225,"ok",1
48,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.047085123757073,0.244372212049091,0.197287088292018,0.197287088292086,-0.0498658351701918,-0.047085123757073,0,-0.00142551507704115,-0.0485106388341141,"ok",1
48,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0633616783115051,-0.210605232689956,-0.147243554378451,-0.147243554378395,0.0563368609140837,0.0633616783115051,0,0.0128405543231644,0.0762022326346695,"ok",1
48,"as.factor(Race_Ethnicity)Hispanic",-0.0923912452212538,-0.0902679217539579,-0.182659166975212,-0.18265916697575,-0.0436431070337143,-0.0923912452212538,0,0.00437252912459781,-0.088018716096656,"ok",1
48,"as.factor(Race_Ethnicity)White",0.0747214522382524,-0.0544243066337992,0.0202971456044532,0.0202971456047294,0.0382587640702979,0.0747214522382524,0,-2.98808573097556e-05,0.0746915713809427,"ok",1
48,"as.factor(year)2",0.00297485496051626,0.0207228332214974,0.0236976881820137,0.0236976881819506,-0.00464241233743988,0.00297485496051626,0,-0.00575333831643691,-0.00277848335592065,"ok",1
48,"as.factor(year)3",0.00177542696126982,0.0591676182674894,0.0609430452287592,0.0609430452288655,-0.00537304976570655,0.00177542696126982,0,-0.00608865223742605,-0.00431322527615624,"ok",1
48,"as.factor(Gender)M",0.00411594764744891,0.046402909224697,0.0505188568721459,0.0505188568718218,-0.00170030883798773,0.00411594764744891,0,-0.00049087431667352,0.00362507333077539,"ok",1
48,"White_minus_Hispanic",0.167112697459506,0.0358436151201588,0.202956312579665,0.202956312580479,0.0819018711040123,0.167112697459506,0,-0.00440240998190757,0.162710287477599,"ok",1
49,"as.factor(Race_Ethnicity)African American",0.00666324268569518,0.137831848247581,0.144495090933276,0.144495090934033,-0.0224281382470065,0.00666324268569518,0,0.00233179920960153,0.00899504189529671,"ok",1
49,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0437725971360057,-0.115989708574273,-0.159762305710279,-0.159762305709545,-0.06351658795026,-0.0437725971360057,0,0.000689738113490657,-0.0430828590225151,"ok",1
49,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0502613210280538,0.00642317102600746,0.0566844920540613,0.056684492054849,0.0120878264003135,0.0502613210280538,0,0.00145282457645229,0.0517141456045061,"ok",1
49,"as.factor(Race_Ethnicity)Hispanic",-0.0664047194508989,-0.0478313460035215,-0.11423606545442,-0.114236065453433,-0.0932195400075858,-0.0664047194508989,0,0.00622454143031916,-0.0601801780205797,"ok",1
49,"as.factor(Race_Ethnicity)White",0.0602505103491731,-0.0960709971798901,-0.035820486830717,-0.0358204868294578,0.0178814778242356,0.0602505103491731,0,0.00186672364720827,0.0621172339963814,"ok",1
49,"as.factor(year)2",0.00249933362330233,-0.0147729363718245,-0.0122736027485221,-0.0122736027487242,-0.0115277321145256,0.00249933362330233,0,-0.00682731043157317,-0.00432797680827084,"ok",1
49,"as.factor(year)3",0.00147539312784007,-0.0228591100904311,-0.0213837169625911,-0.0213837169626605,-0.0101628867331987,0.00147539312784007,0,-0.00711292839662498,-0.00563753526878491,"ok",1
49,"as.factor(Gender)M",0.00313731250373371,0.0213162192368729,0.0244535317406066,0.0244535317400114,0.00310691087034906,0.00313731250373371,0,-0.0021291349522532,0.00100817755148051,"ok",1
49,"White_minus_Hispanic",0.126655229800072,-0.0482396511763689,0.0784155786237031,0.0784155786239751,0.111101017831821,0.126655229800072,0,-0.00435781778311085,0.122297412016961,"ok",1
50,"as.factor(Race_Ethnicity)African American",0.00420069722372658,-0.214832681360999,-0.210631984137273,-0.21063198413718,-0.00460679391029753,0.00420069722372658,0,-0.00397858943705543,0.000222107786671155,"ok",1
50,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0515203289836534,0.588629030774154,0.5371087017905,0.537108701790618,-0.0309997787600689,-0.0515203289836534,0,0.0029400227325584,-0.048580306251095,"ok",1
50,"as.factor(Race_Ethnicity)Asian_Pac Island",0.073404525087948,0.12272358940758,0.196128114495528,0.196128114495551,0.0100738997284221,0.073404525087948,0,-0.0115528282710497,0.0618516968168982,"ok",1
50,"as.factor(Race_Ethnicity)Hispanic",-0.108569670294746,-0.0072662032712433,-0.115835873565989,-0.1158358735658,-0.0621411778006192,-0.108569670294746,0,-0.00759319438086212,-0.116162864675608,"ok",1
50,"as.factor(Race_Ethnicity)White",0.0842616790447537,0.00689930703141681,0.0911609860761706,0.0911609860761438,0.0287598616096915,0.0842616790447537,0,-0.00651706404085956,0.0777446150038942,"ok",1
50,"as.factor(year)2",0.00250898873880606,-0.0167691766338136,-0.0142601878950076,-0.0142601878952229,-0.00163229224176833,0.00250898873880606,0,-0.000645384780068724,0.00186360395873734,"ok",1
50,"as.factor(year)3",0.00114973937225824,-0.0178570000273811,-0.0167072606551229,-0.0167072606554739,0.00215241182741575,0.00114973937225824,0,0.000734142302791091,0.00188388167504933,"ok",1
50,"as.factor(Gender)M",0.00590246083620241,-0.0908126362198042,-0.0849101753836018,-0.0849101753837083,0.0046068478529418,0.00590246083620241,0,0.00228325889246577,0.00818571972866818,"ok",1
50,"White_minus_Hispanic",0.1928313493395,0.01416551030266,0.20699685964216,0.206996859641944,0.0909010394103107,0.1928313493395,0,0.00107613034000255,0.193907479679502,"ok",1
51,"as.factor(Race_Ethnicity)African American",0.0049788889912522,0.18218660479345,0.187165493784702,0.187165493784608,-0.0190821730696783,0.0049788889912522,0,-0.00891272029929528,-0.00393383130804308,"ok",2
51,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0514101139137779,-0.454922256845768,-0.506332370759546,-0.506332370759679,-0.0525657958391922,-0.0514101139137779,0,-0.0422039049096196,-0.0936140188233976,"ok",2
51,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0664080683329373,-0.279842409118713,-0.213434340785776,-0.213434340785909,0.0297289150318464,0.0664080683329373,0,-0.00336918603743251,0.0630388822955048,"ok",2
51,"as.factor(Race_Ethnicity)Hispanic",-0.0939886315693549,0.0190015512592458,-0.0749870803101092,-0.0749870803105068,-0.0505335264855064,-0.0939886315693549,0,0.00546243054240619,-0.0885262010269487,"ok",2
51,"as.factor(Race_Ethnicity)White",0.0764973845725947,0.128530702177753,0.205028086750348,0.205028086750062,0.0235520770892096,0.0764973845725947,0,-0.00678190525333695,0.0697154793192577,"ok",2
51,"as.factor(year)2",0.00260587637263888,0.111342974973549,0.113948851346188,0.113948851346458,0.0101438336532257,0.00260587637263888,0,0.00862844031349339,0.0112343166861323,"ok",2
51,"as.factor(year)3",0.00101428549832922,-0.0110085044023487,-0.00999421890401946,-0.00999421890367636,0.00852356408173938,0.00101428549832922,0,0.00933997565935335,0.0103542611576826,"ok",2
51,"as.factor(Gender)M",0.00512225935784282,-0.166594936804524,-0.161472677446681,-0.161472677446895,0.00402260106249064,0.00512225935784282,0,-0.00115612370566276,0.00396613565218007,"ok",2
51,"White_minus_Hispanic",0.17048601614195,0.109529150918507,0.280015167060457,0.280015167060569,0.0740856035747159,0.17048601614195,0,-0.0122443357957431,0.158241680346207,"ok",2
52,"as.factor(Race_Ethnicity)African American",0.00581521675014378,0.059413565042704,0.0652287817928478,0.0652287817930173,0.00675607861077928,0.00581521675014378,0,-0.000169513763348963,0.00564570298679482,"ok",2
52,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0443860034260102,0.0744395106543589,0.0300535072283487,0.0300535072285619,-0.0259553727708313,-0.0443860034260102,0,0.00485828403740689,-0.0395277193886033,"ok",2
52,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0574006506901759,0.180990885643422,0.238391536333598,0.238391536333808,0.0591212992947449,0.0574006506901759,0,0.00999330312528601,0.0673939538154619,"ok",2
52,"as.factor(Race_Ethnicity)Hispanic",-0.0795290951411181,0.00384851626563563,-0.0756805788754825,-0.0756805788756196,-0.0670420933796162,-0.0795290951411181,0,-0.00411142321017443,-0.0836405183512925,"ok",2
52,"as.factor(Race_Ethnicity)White",0.0671416734672205,0.00672011822380821,0.0738617916910287,0.0738617916915842,0.0521357624727703,0.0671416734672205,0,0.00326661664670269,0.0704082901139231,"ok",2
52,"as.factor(year)2",0.00246007487834477,-0.00224749566043327,0.000212579217911494,0.000212579217669262,0.00181165971036823,0.00246007487834477,0,-0.000185085913413061,0.00227498896493171,"ok",2
52,"as.factor(year)3",0.0013898113057492,0.0451979033288462,0.0465877146345954,0.0465877146341787,-0.00137810085392535,0.0013898113057492,0,-0.00104606033508485,0.000343750970664352,"ok",2
52,"as.factor(Gender)M",0.00420073629707772,0.0076695437687477,0.0118702800658254,0.0118702800654873,-0.000303242923722779,0.00420073629707772,0,0.000527426545138647,0.00472816284221636,"ok",2
52,"White_minus_Hispanic",0.146670768608338,0.00287160195817266,0.149542370566511,0.149542370567204,0.119177855852387,0.146670768608338,0,0.00737803985687712,0.154048808465216,"ok",2
53,"as.factor(Race_Ethnicity)African American",0.00598652628360871,0.039808816379515,0.0457953426631237,0.045795342663574,-0.00922650483565352,0.00598652628360871,0,-0.00379764155577966,0.00218888472782905,"ok",2
53,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0529623955436237,0.636196483179447,0.583234087635824,0.583234087636303,-0.0592807806694207,-0.0529623955436237,0,-0.0121518923348496,-0.0651142878784733,"ok",2
53,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0606079458572618,-0.26443424679393,-0.203826300936668,-0.203826300936193,0.0230934435447009,0.0606079458572618,0,-0.00777206553787722,0.0528358803193846,"ok",2
53,"as.factor(Race_Ethnicity)Hispanic",-0.083770335121234,0.00259669342962728,-0.0811736416916067,-0.0811736416910378,-0.0779888583933539,-0.083770335121234,0,-0.00643042912665495,-0.090200764247889,"ok",2
53,"as.factor(Race_Ethnicity)White",0.0716147505865958,-0.0773937584107437,-0.00577900782414785,-0.00577900782311858,0.0225970844247674,0.0716147505865958,0,-0.00563655627303211,0.0659781943135637,"ok",2
53,"as.factor(year)2",0.00275233455677998,-0.0118195342762068,-0.00906719971942682,-0.00906719971952841,0.0122076488839591,0.00275233455677998,0,0.00980831926471061,0.0125606538214906,"ok",2
53,"as.factor(year)3",0.00175086896367162,-0.00803898555864388,-0.00628811659497226,-0.00628811659505168,0.0102319271770762,0.00175086896367162,0,0.00832596502369044,0.0100768339873621,"ok",2
53,"as.factor(Gender)M",0.00378994222068763,0.0989628160609289,0.102752758281617,0.102752758281241,0.00870493393739864,0.00378994222068763,0,0.00178282413271811,0.00557276635340573,"ok",2
53,"White_minus_Hispanic",0.15538508570783,-0.0799904518403707,0.0753946338674591,0.0753946338679192,0.100585942818121,0.15538508570783,0,0.00079387285362285,0.156178958561453,"ok",2
54,"as.factor(Race_Ethnicity)African American",0.00567205847478621,-0.102697464207439,-0.0970254057326529,-0.0970254057322251,0.0131330399682755,0.00567205847478621,0,0.0112089906100883,0.0168810490848745,"ok",2
54,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0464046778214501,0.348722394939389,0.302317717117939,0.302317717118274,-0.0543825418810256,-0.0464046778214501,0,-0.0359119923903088,-0.0823166702117589,"ok",2
54,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0626807089066541,0.197254906866095,0.259935615772749,0.259935615773152,0.0298718765198679,0.0626807089066541,0,-0.0137737416243624,0.0489069672822918,"ok",2
54,"as.factor(Race_Ethnicity)Hispanic",-0.0872076359760111,0.0869626390791959,-0.000244996896815133,-0.000244996896572758,-0.0665362270541458,-0.0872076359760111,0,-0.0118917601172175,-0.0990993960932286,"ok",2
54,"as.factor(Race_Ethnicity)White",0.0729057712695587,-0.00729811076191506,0.0656076605076437,0.0656076605084692,0.0378691952553937,0.0729057712695587,0,-0.000709373802584052,0.0721963974669747,"ok",2
54,"as.factor(year)2",0.00251004280848367,0.0262248170385637,0.0287348598470474,0.0287348598469948,-0.000281286206140187,0.00251004280848367,0,-0.00027101916368177,0.0022390236448019,"ok",2
54,"as.factor(year)3",0.00175233472673145,0.0100182648776841,0.0117705996044155,0.0117705996046,-0.000100397673927401,0.00175233472673145,0,0.000306312614722829,0.00205864734145428,"ok",2
54,"as.factor(Gender)M",0.00392790443584372,-0.0591275888058309,-0.0551996843699871,-0.0551996843704536,0.00222192437271281,0.00392790443584372,0,0.00325846192369425,0.00718636635953797,"ok",2
54,"White_minus_Hispanic",0.160113407245571,-0.094260749841111,0.0658526574044597,0.065852657405042,0.104405422309539,0.160113407245571,0,0.0111823863146335,0.171295793560204,"ok",2
55,"as.factor(Race_Ethnicity)African American",0.00665000558973147,0.143928810619904,0.150578816209636,0.150578816209006,0.00519444301272531,0.00665000558973147,0,7.21341715086e-05,0.00672213976124007,"ok",2
55,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0469528410467562,-0.221122026926591,-0.268074867973347,-0.268074867973862,-0.0112884553703209,-0.0469528410467562,0,0.000159535545446108,-0.0467933055013101,"ok",2
55,"as.factor(Race_Ethnicity)Asian_Pac Island",0.055940743409882,-0.129904595332893,-0.0739638519230112,-0.0739638519236188,0.054998834935442,0.055940743409882,0,0.00640062167553683,0.0623413650854188,"ok",2
55,"as.factor(Race_Ethnicity)Hispanic",-0.0759944527998612,-0.0269569303051372,-0.102951383104998,-0.10295138310574,-0.0431749241615646,-0.0759944527998612,0,0.000559938728223138,-0.075434514071638,"ok",2
55,"as.factor(Race_Ethnicity)White",0.0661241741267096,0.0205908397819295,0.0867150139086391,0.0867150139077566,0.0597256262377129,0.0661241741267096,0,0.00434324027951915,0.0704674144062288,"ok",2
55,"as.factor(year)2",0.00252066011307473,0.021478033755072,0.0239986938681467,0.0239986938683507,0.000464576145875829,0.00252066011307473,0,0.00133006619384737,0.0038507263069221,"ok",2
55,"as.factor(year)3",0.00155353801309597,0.0538270985097389,0.0553806365228349,0.0553806365228602,-0.00354272195939409,0.00155353801309597,0,-0.000177920645005092,0.00137561736809088,"ok",2
55,"as.factor(Gender)M",0.00386133569742712,0.0402299779686587,0.0440913136660858,0.0440913136666303,0.00544385971737621,0.00386133569742712,0,0.00062471033450615,0.00448604603193327,"ok",2
55,"White_minus_Hispanic",0.142118626926571,0.0475477700870669,0.189666397013638,0.189666397013497,0.102900550399277,0.142118626926571,0,0.00378330155129602,0.145901928477867,"ok",2
56,"as.factor(Race_Ethnicity)African American",0.00520147957281967,0.0113215382020888,0.0165230177749084,0.0165230177748086,0.00365192951366719,0.00520147957281967,0,-0.00290690836015487,0.00229457121266481,"ok",2
56,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0467008436783598,-0.0796738009589476,-0.126374644637307,-0.126374644637472,-0.0339849550847713,-0.0467008436783598,0,-0.00166609628681227,-0.0483669399651721,"ok",2
56,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0658337787047134,0.373916639854299,0.439750418559013,0.439750418558866,0.0343687437318564,0.0658337787047134,0,0.000310389060369826,0.0661441677650832,"ok",2
56,"as.factor(Race_Ethnicity)Hispanic",-0.0943531195727503,0.0001670930397392,-0.0941860265330111,-0.0941860265330376,-0.0421982773622578,-0.0943531195727503,0,0.00456312132994614,-0.0897899982428041,"ok",2
56,"as.factor(Race_Ethnicity)White",0.0760374830035222,-0.0798770139299972,-0.00383953092647502,-0.00383953092681111,0.032654837346604,0.0760374830035222,0,-0.0026879878302467,0.0733494951732755,"ok",2
56,"as.factor(year)2",0.00243843745036528,-0.0366141408638909,-0.0341757034135256,-0.0341757034135541,-0.0021327887765884,0.00243843745036528,0,-0.000681077335712403,0.00175736011465288,"ok",2
56,"as.factor(year)3",0.00142232221798524,0.0509541721274474,0.0523764943454327,0.0523764943450913,-0.000680400631490337,0.00142232221798524,0,4.13443355975467e-05,0.00146366655358279,"ok",2
56,"as.factor(Gender)M",0.00489211486368874,0.092750534702266,0.0976426495659548,0.0976426495662714,-0.00732121497387821,0.00489211486368874,0,-0.0018414473716456,0.00305066749204314,"ok",2
56,"White_minus_Hispanic",0.170390602576272,-0.0800441069697365,0.0903464956065354,0.0903464956062265,0.0748531147088622,0.170390602576272,0,-0.00725110916019285,0.163139493416079,"ok",2
57,"as.factor(Race_Ethnicity)African American",0.00586089284361266,0.248601666210757,0.25446255905437,0.254462559055938,-0.00724109636493414,0.00586089284361266,0,-0.00035758609569793,0.00550330674791473,"ok",2
57,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0505357243990548,-0.394165422288303,-0.444701146687358,-0.444701146685961,-0.0257475018634109,-0.0505357243990548,0,0.0149523392204001,-0.0355833851786547,"ok",2
57,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0589068772414998,0.213889639372282,0.272796516613782,0.272796516615394,0.0228071881077453,0.0589068772414998,0,0.00103480994319902,0.0599416871846988,"ok",2
57,"as.factor(Race_Ethnicity)Hispanic",-0.0833117622767811,-0.0304261462460921,-0.113737908522873,-0.113737908521443,-0.0556601121786544,-0.0833117622767811,0,0.00318910868573609,-0.080122653591045,"ok",2
57,"as.factor(Race_Ethnicity)White",0.0703916408206363,0.0605078971623967,0.130899537983033,0.130899537985783,0.0192684152403767,0.0703916408206363,0,-0.00586601346292528,0.064525627357711,"ok",2
57,"as.factor(year)2",0.0028226572849523,0.0299864653350531,0.0328091226200054,0.0328091226194347,0.00244390631574113,0.0028226572849523,0,0.00163357070123219,0.00445622798618449,"ok",2
57,"as.factor(year)3",0.00188378487981111,0.0396195883334917,0.0415033732133028,0.0415033732124672,0.00181914431965942,0.00188378487981111,0,0.0016573951979923,0.00354118007780341,"ok",2
57,"as.factor(Gender)M",0.00362274875649177,-0.137280501991514,-0.133657753235022,-0.133657753236346,0.00269169597807829,0.00362274875649177,0,-0.00144628440859315,0.00217646434789862,"ok",2
57,"White_minus_Hispanic",0.153703403097417,0.090934043408489,0.244637446505907,0.244637446507227,0.0749285274190316,0.153703403097417,0,-0.00905512214866141,0.144648280948756,"ok",2
58,"as.factor(Race_Ethnicity)African American",0.00535846075737649,-0.225600158001215,-0.220241697243839,-0.220241697245093,0.0121837454574422,0.00535846075737649,0,0.00817778201883202,0.0135362427762085,"ok",2
58,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0482462692674414,-0.0827821447300549,-0.131028413997496,-0.131028413998745,-0.0447198017794015,-0.0482462692674414,0,-0.001102801909163,-0.0493490711766044,"ok",2
58,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0627342011560653,-0.271590042096879,-0.208855840940814,-0.208855840942149,0.0524737142263518,0.0627342011560653,0,0.00569806884650706,0.0684322700025724,"ok",2
58,"as.factor(Race_Ethnicity)Hispanic",-0.0902597922932493,-0.120420790774246,-0.210680583067495,-0.210680583069372,-0.0543895246905233,-0.0902597922932493,0,-0.00441612849533576,-0.0946759207885851,"ok",2
58,"as.factor(Race_Ethnicity)White",0.0741941849280097,-0.141184195680306,-0.0669900107522962,-0.0669900107548784,0.04912197753948,0.0741941849280097,0,0.00464022581181654,0.0788344107398263,"ok",2
58,"as.factor(year)2",0.00289757746555317,0.0803849589416079,0.0832825364071611,0.0832825364073921,0.0035635396169898,0.00289757746555317,0,0.00387674686842654,0.00677432433397971,"ok",2
58,"as.factor(year)3",0.00193238144024447,0.0254179627476524,0.0273503441878969,0.0273503441880791,0.0036544480578235,0.00193238144024447,0,0.00206159645794024,0.00399397789818471,"ok",2
58,"as.factor(Gender)M",0.00380485372889485,0.0576260796589176,0.0614309333878124,0.0614309333888734,0.00791656591812625,0.00380485372889485,0,0.00467910418776633,0.00848395791666118,"ok",2
58,"White_minus_Hispanic",0.16445397722126,-0.02076340490606,0.1436905723152,0.143690572314494,0.103511502230003,0.16445397722126,0,0.00905635430715223,0.173510331528412,"ok",2
59,"as.factor(Race_Ethnicity)African American",0.00586043850789822,-0.00256794280381495,0.00329249570408328,0.00329249570288681,-0.00416147007677356,0.00586043850789822,0,-0.000752718220892452,0.00510772028700577,"ok",2
59,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0449924467100171,0.23749957166539,0.192507124955373,0.192507124954183,-0.0538176049895389,-0.0449924467100171,0,-0.00751026304434904,-0.0525027097543661,"ok",2
59,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0566618398997553,-0.148785175690656,-0.0921233357909005,-0.0921233357922944,0.0268518700628387,0.0566618398997553,0,-0.00163870924576788,0.0550231306539874,"ok",2
59,"as.factor(Race_Ethnicity)Hispanic",-0.0786930930604184,-0.0143292754311185,-0.0930223684915369,-0.0930223684929246,-0.080917404801009,-0.0786930930604184,0,-0.00634105065062038,-0.0850341437110388,"ok",2
59,"as.factor(Race_Ethnicity)White",0.0669989453682424,-0.100465636953375,-0.0334666915851325,-0.0334666915875772,0.032022737093712,0.0669989453682424,0,-0.00062899359404334,0.0663699517741991,"ok",2
59,"as.factor(year)2",0.00263454815116937,0.041482238295221,0.0441167864463904,0.044116786446891,0.00386945546177984,0.00263454815116937,0,0.00160136687563676,0.00423591502680613,"ok",2
59,"as.factor(year)3",0.00157054704457185,0.0643545681452275,0.0659251151897994,0.0659251151902756,0.00514569435249412,0.00157054704457185,0,0.00202773806120883,0.00359828510578067,"ok",2
59,"as.factor(Gender)M",0.00371076506943294,-0.0198352392745738,-0.0161244742051409,-0.0161244742041049,0.00663940090376765,0.00371076506943294,0,0.00162609149407409,0.00533685656350703,"ok",2
59,"White_minus_Hispanic",0.14569203842866,-0.0861363615222563,0.0595556769064042,0.0595556769053474,0.112940141894721,0.14569203842866,0,0.00571205705657702,0.151404095485238,"ok",2
60,"as.factor(Race_Ethnicity)African American",0.00480998280402684,-0.0680665267307915,-0.0632565439267647,-0.0632565439265349,-0.0144446510655773,0.00480998280402684,0,-0.0130781199080623,-0.00826813710403549,"ok",2
60,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0454705592193431,-0.380926211420692,-0.426396770640035,-0.426396770639847,-0.0655672304390566,-0.0454705592193431,0,-0.0241794483495093,-0.0696500075688524,"ok",2
60,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0705333181382781,-0.025602804123881,0.0449305140143971,0.0449305140145455,0.0151118413782504,0.0705333181382781,0,-0.0153136972000991,0.055219620938179,"ok",2
60,"as.factor(Race_Ethnicity)Hispanic",-0.103841035419538,0.0459997641427632,-0.0578412712767748,-0.0578412712762884,-0.0692762637076146,-0.103841035419538,0,-0.0145794635002756,-0.118420498919813,"ok",2
60,"as.factor(Race_Ethnicity)White",0.0807166233468547,0.0685624901152258,0.149279113462081,0.149279113462299,0.0173163536721919,0.0807166233468547,0,-0.0162304412170781,0.0644861821297766,"ok",2
60,"as.factor(year)2",0.00219664569688944,-0.0287882833738759,-0.0265916376769865,-0.0265916376770007,0.0017379491596863,0.00219664569688944,0,0.00211542038781377,0.00431206608470322,"ok",2
60,"as.factor(year)3",0.000947414234524932,-0.063613184138606,-0.0626657699040811,-0.0626657699043762,0.00554135836990752,0.000947414234524932,0,0.00323931244196592,0.00418672667649085,"ok",2
60,"as.factor(Gender)M",0.00597502552832111,-0.0955892596637232,-0.0896142341354021,-0.0896142341355315,0.00578763867208647,0.00597502552832111,0,0.00294449931606477,0.00891952484438588,"ok",2
60,"White_minus_Hispanic",0.184557658766393,0.0225627259724627,0.207120384738856,0.207120384738587,0.0865926173798063,0.184557658766393,0,-0.00165097771680246,0.182906681049591,"ok",2
61,"as.factor(Race_Ethnicity)African American",0.00557819391220678,0.229106344768156,0.234684538680363,0.234684538680767,-0.00384283011714313,0.00557819391220678,0,0.009634886401798,0.0152130803140048,"ok",2
61,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0480345346877356,0.148114072868712,0.100079538180976,0.100079538181301,-0.0569378554574059,-0.0480345346877356,0,-0.0106104662497741,-0.0586450009375097,"ok",2
61,"as.factor(Race_Ethnicity)Asian_Pac Island",0.063614851302734,0.124884458219995,0.188499309522729,0.188499309523181,0.0182433593236974,0.063614851302734,0,-0.00634363030355746,0.0572712209991766,"ok",2
61,"as.factor(Race_Ethnicity)Hispanic",-0.0893626035609733,0.0245512627537926,-0.0648113408071807,-0.0648113408071538,-0.0559251153832903,-0.0893626035609733,0,0.00349735679209001,-0.0858652467688832,"ok",2
61,"as.factor(Race_Ethnicity)White",0.0733464181501479,0.0745760982126219,0.14792251636277,0.147922516363721,0.0294652758520938,0.0733464181501479,0,-0.00239073366880363,0.0709556844813443,"ok",2
61,"as.factor(year)2",0.00219654075662798,-0.0622127872467372,-0.0600162464901092,-0.0600162464901822,0.0373308993006001,0.00219654075662798,0,0.00701318863415106,0.00920972939077905,"ok",2
61,"as.factor(year)3",0.000832434358035572,-0.0551030451156142,-0.0542706107575786,-0.0542706107574091,0.0355692612576109,0.000832434358035572,0,0.00853312304697465,0.00936555740501023,"ok",2
61,"as.factor(Gender)M",0.00525489947634213,-0.155024655452962,-0.14976975597662,-0.149769755977132,0.00152150617171277,0.00525489947634213,0,-0.00483933818399067,0.000415561292351462,"ok",2
61,"White_minus_Hispanic",0.16270902171112,0.0500248354588292,0.212733857169949,0.212733857170875,0.0853903912353843,0.16270902171112,0,-0.00588809046089368,0.156820931250227,"ok",2
62,"as.factor(Race_Ethnicity)African American",0.00605493555964342,-0.0782783268761543,-0.0722233913165109,-0.0722233913172587,0.00214471321983595,0.00605493555964342,0,-0.000527912752883931,0.00552702280675949,"ok",2
62,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.044872234820187,0.067453857333012,0.022581622512825,0.0225816225121527,-0.0271387600008466,-0.044872234820187,0,-0.000103877821598437,-0.0449761126417854,"ok",2
62,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0574893419166396,0.0395040885031704,0.09699343041981,0.0969934304191291,0.0450586887077055,0.0574893419166396,0,0.00702255493854867,0.0645118968551883,"ok",2
62,"as.factor(Race_Ethnicity)Hispanic",-0.0789993967173522,0.0850691003100647,0.00606970359271246,0.00606970359183379,-0.0492110432267487,-0.0789993967173522,0,0.00256703177054263,-0.0764323649468096,"ok",2
62,"as.factor(Race_Ethnicity)White",0.0673405846853298,0.0337170527266088,0.101057637411939,0.101057637410577,0.0563718658371329,0.0673405846853298,0,0.00615373595770815,0.0734943206430379,"ok",2
62,"as.factor(year)2",0.00247251240301212,-0.0276070210931377,-0.0251345086901256,-0.0251345086900979,-0.0160350845498628,0.00247251240301212,0,-0.00595616217455553,-0.00348364977154341,"ok",2
62,"as.factor(year)3",0.00136298066003817,-0.0425376885650098,-0.0411747079049716,-0.041174707905042,-0.0127686645656979,0.00136298066003817,0,-0.00475972809237998,-0.00339674743234181,"ok",2
62,"as.factor(Gender)M",0.00403231198390047,-0.0121983955335641,-0.00816608354966362,-0.00816608354898918,0.00193349555786242,0.00403231198390047,0,-0.00202477494865336,0.00200753703524712,"ok",2
62,"White_minus_Hispanic",0.146339981402683,-0.0513520475834556,0.0949879338192272,0.0949879338187429,0.105582909063882,0.146339981402683,0,0.00358670418716551,0.149926685589848,"ok",2
63,"as.factor(Race_Ethnicity)African American",0.00555486207757108,0.293439589381389,0.29899445145896,0.298994451458846,0.00524563894310868,0.00555486207757108,0,0.00510407205261436,0.0106589341301854,"ok",2
63,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0528825612887201,-0.0492740373957195,-0.10215659868444,-0.102156598684576,-0.0111824946242724,-0.0528825612887201,0,0.0155685294672843,-0.0373140318214358,"ok",2
63,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0678464111386614,0.245484834138627,0.313331245277289,0.313331245277055,0.0233922331766491,0.0678464111386614,0,-0.00511798656870423,0.0627284245699572,"ok",2
63,"as.factor(Race_Ethnicity)Hispanic",-0.0975482104383575,-0.0701140247237556,-0.167662235162113,-0.167662235161927,-0.0170983407796268,-0.0975482104383575,0,0.0222598919877416,-0.0752883184506158,"ok",2
63,"as.factor(Race_Ethnicity)White",0.0786816811262275,-0.0193171439446493,0.0593645371815782,0.0593645371812954,0.034510824408748,0.0786816811262275,0,0.000564841691327269,0.0792465228175548,"ok",2
63,"as.factor(year)2",0.00243498900885715,0.022753952579065,0.0251889415879222,0.025188941587907,0.00365223433468454,0.00243498900885715,0,0.000600953458568579,0.00303594246742573,"ok",2
63,"as.factor(year)3",0.00120635937304515,0.0112972480031046,0.0125036073761498,0.0125036073760809,0.00150890585570461,0.00120635937304515,0,-0.0005628096659285,0.000643549707116653,"ok",2
63,"as.factor(Gender)M",0.00540864069454036,-0.055985468447928,-0.0505768277533877,-0.0505768277529803,-0.00113808595105827,0.00540864069454036,0,-0.00166067637907283,0.00374796431546753,"ok",2
63,"White_minus_Hispanic",0.176229891564584,0.0507968807791061,0.22702677234369,0.227026772343223,0.0516091651883748,0.176229891564584,0,-0.0216950502964143,0.15453484126817,"ok",2
64,"as.factor(Race_Ethnicity)African American",0.0036819406046206,-0.0597516885965534,-0.0560697479919328,-0.0560697479924599,-0.00535903501251593,0.0036819406046206,0,0.000665560754633532,0.00434750135925414,"ok",2
64,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0502892375316488,-0.0114243098512457,-0.0617135473828945,-0.0617135473835084,-0.0388084177941359,-0.0502892375316488,0,0.0016277889753499,-0.0486614485562989,"ok",2
64,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0760638324982781,-0.499204089908743,-0.423140257410465,-0.423140257411049,0.015606849536064,0.0760638324982781,0,-0.0284472371119112,0.0476165953863669,"ok",2
64,"as.factor(Race_Ethnicity)Hispanic",-0.115096856789399,-0.114394280194849,-0.229491136984248,-0.229491136985487,-0.0537889202663688,-0.115096856789399,0,-0.00451964473252645,-0.119616501521925,"ok",2
64,"as.factor(Race_Ethnicity)White",0.0872197394946206,-0.120815358114549,-0.0335956186199289,-0.0335956186210069,0.0237787001113952,0.0872197394946206,0,-0.0105797328177244,0.0766400066768962,"ok",2
64,"as.factor(year)2",0.00273422102534949,0.0815221699954063,0.0842563910207558,0.0842563910212872,-0.00825985398993444,0.00273422102534949,0,-0.00513052382118195,-0.00239630279583246,"ok",2
64,"as.factor(year)3",0.000967496837502866,0.0605408882306541,0.061508385068157,0.0615083850688021,-0.00598617577192061,0.000967496837502866,0,-0.00252758153437818,-0.00156008469687531,"ok",2
64,"as.factor(Gender)M",0.00633927408600217,0.109686512879171,0.116025786965173,0.116025786965352,0.0019585769948086,0.00633927408600217,0,-0.00268258376042494,0.00365669032557724,"ok",2
64,"White_minus_Hispanic",0.202316596284019,-0.00642107791970071,0.195895518364319,0.19589551836448,0.0775676203777638,0.202316596284019,0,-0.00606008808519793,0.196256508198821,"ok",2
65,"as.factor(Race_Ethnicity)African American",0.00556741429515947,-0.0701718635620286,-0.0646044492668691,-0.0646044492678328,-0.00507845774590707,0.00556741429515947,0,0.000532453323922888,0.00609986761908235,"ok",2
65,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0453828213374161,0.437124674182869,0.391741852845453,0.391741852844543,-0.0490476690309988,-0.0453828213374161,0,-0.0107825473509975,-0.0561653686884136,"ok",2
65,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0614749448949889,0.366044888642283,0.427519833537272,0.427519833536195,0.0385431386366724,0.0614749448949889,0,0.00439287456122371,0.0658678194562126,"ok",2
65,"as.factor(Race_Ethnicity)Hispanic",-0.0883886764013649,-0.0104349351387662,-0.0988236115401311,-0.0988236115413983,-0.0411564059495245,-0.0883886764013649,0,0.001497124749499,-0.0868915516518659,"ok",2
65,"as.factor(Race_Ethnicity)White",0.0718639929074188,0.129094432544968,0.200958425452387,0.200958425450175,0.0401070513207977,0.0718639929074188,0,0.00253263803690894,0.0743966309443278,"ok",2
65,"as.factor(year)2",0.00246813562590006,0.00773615297443495,0.010204288600335,0.0102042886001735,-0.0175127849836621,0.00246813562590006,0,-0.00371717249398922,-0.00124903686808917,"ok",2
65,"as.factor(year)3",0.00105877598527424,0.0227628868365354,0.0238216628218096,0.0238216628213419,-0.0181655549339379,0.00105877598527424,0,-0.00351817438321804,-0.0024593983979438,"ok",2
65,"as.factor(Gender)M",0.00490971393366556,-0.118533946023067,-0.113624232089402,-0.113624232088437,0.00711202197024939,0.00490971393366556,0,0.00199417263114432,0.00690388656480987,"ok",2
65,"White_minus_Hispanic",0.160252669308782,0.139529367683735,0.299782036992518,0.299782036991573,0.0812634572703226,0.160252669308782,0,0.00103551328740989,0.161288182596192,"ok",2
66,"as.factor(Race_Ethnicity)African American",0.00602951656294477,0.00711536375700724,0.013144880319952,0.0131448803180305,-0.0256613666536792,0.00602951656294477,0,-0.00923711084936346,-0.0032075942864187,"ok",2
66,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0422566650631042,-0.446286202883872,-0.488542867946977,-0.488542867948826,-0.0621637077420039,-0.0422566650631042,0,-0.0132582913256383,-0.0555149563887424,"ok",2
66,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0599553862874225,0.208358233728533,0.268313620015955,0.268313620013966,0.0178862662126878,0.0599553862874225,0,-0.00924953878338359,0.0507058475040389,"ok",2
66,"as.factor(Race_Ethnicity)Hispanic",-0.0849670301827892,0.129524398600151,0.0445573684173615,0.0445573684145799,-0.0766552475446935,-0.0849670301827892,0,-0.00761270551005578,-0.092579735692845,"ok",2
66,"as.factor(Race_Ethnicity)White",0.0698660637609309,0.0379047418469048,0.107770805607836,0.107770805604609,0.0264507652601118,0.0698660637609309,0,-0.00395619564384389,0.065909868117087,"ok",2
66,"as.factor(year)2",0.00233594108430469,0.0270870874452313,0.029423028529536,0.0294230285305723,0.00271114594880493,0.00233594108430469,0,0.000703267645167137,0.00303920872947183,"ok",2
66,"as.factor(year)3",0.00115577039866966,0.0402462770772511,0.0414020474759208,0.0414020474772046,0.00526368200087596,0.00115577039866966,0,0.000748737671572935,0.00190450807024259,"ok",2
66,"as.factor(Gender)M",0.00465045754850591,-0.0210488234679245,-0.0163983659194186,-0.0163983659178939,0.00341947431338494,0.00465045754850591,0,0.00241528789715867,0.00706574544566458,"ok",2
66,"White_minus_Hispanic",0.154833093943719,-0.0916196567532464,0.0632134371904727,0.0632134371900293,0.103106012804805,0.154833093943719,0,0.00365650986621187,0.158489603809931,"ok",2
67,"as.factor(Race_Ethnicity)African American",0.00521871100023444,-0.163319595220614,-0.158100884220379,-0.158100884221618,-0.0149269747899422,0.00521871100023444,0,-0.0102241610551637,-0.00500545005492923,"ok",2
67,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0540176781682165,0.238856030332223,0.184838352164006,0.184838352162839,-0.0500952246017373,-0.0540176781682165,0,0.00151179998912353,-0.052505878179093,"ok",2
67,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0714260847005714,-0.0438581332666242,0.0275679514339472,0.0275679514326619,0.0176337862557607,0.0714260847005714,0,-0.0236804790642343,0.0477456056363371,"ok",2
67,"as.factor(Race_Ethnicity)Hispanic",-0.104189778861703,0.0885946836879595,-0.0155950951737439,-0.0155950951752821,-0.0489261297453972,-0.104189778861703,0,0.000728604249240504,-0.103461174612463,"ok",2
67,"as.factor(Race_Ethnicity)White",0.0826378361888349,0.0626690077677419,0.145306843956577,0.14530684395416,0.0286505294139544,0.0826378361888349,0,-0.00499282279888245,0.0776450133899525,"ok",2
67,"as.factor(year)2",0.0024934781471554,0.011051565508033,0.0135450436551884,0.0135450436555639,-0.0215985515467451,0.0024934781471554,0,-0.00615049048873262,-0.00365701234157723,"ok",2
67,"as.factor(year)3",0.00143035064411959,-0.025829093499465,-0.0243987428553454,-0.0243987428551904,-0.0188952112824315,0.00143035064411959,0,-0.00516771119836955,-0.00373736055424996,"ok",2
67,"as.factor(Gender)M",0.00553308441768551,0.019512330577944,0.0250454149956295,0.0250454149966934,0.0055049963348281,0.00553308441768551,0,0.0019406618306787,0.00747374624836421,"ok",2
67,"White_minus_Hispanic",0.186827615050539,-0.0259256759202176,0.160901939130321,0.160901939129442,0.0775766591593514,0.186827615050539,0,-0.005721427048123,0.181106188002416,"ok",2
68,"as.factor(Race_Ethnicity)African American",0.00609834317687235,0.122205776021662,0.128304119198534,0.128304119197942,-0.00245113353987358,0.00609834317687235,0,0.00392183056906391,0.0100201737459363,"ok",2
68,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0507516310902349,-0.213823296240746,-0.264574927330981,-0.26457492733147,-0.0425694511987638,-0.0507516310902349,0,-0.0118529276270013,-0.0626045587172362,"ok",2
68,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0596203480697167,-0.285589239656124,-0.225968891586408,-0.225968891587016,0.0253942065478216,0.0596203480697167,0,-0.00931161331948956,0.0503087347502272,"ok",2
68,"as.factor(Race_Ethnicity)Hispanic",-0.0854365741601591,0.162192234608368,0.0767556604482089,0.0767556604474002,-0.0703026852814872,-0.0854365741601591,0,-0.00756300903406369,-0.0929995831942228,"ok",2
68,"as.factor(Race_Ethnicity)White",0.0712815992454629,-0.0701733151934193,0.00110828405204352,0.00110828405131258,0.0365307864048594,0.0712815992454629,0,-0.00130008779301193,0.0699815114524509,"ok",2
68,"as.factor(year)2",0.00280056248254753,-0.010081603675816,-0.00728104119326846,-0.00728104119277995,0.0117081665266299,0.00280056248254753,0,0.00913898770697635,0.0119395501895239,"ok",2
68,"as.factor(year)3",0.0016057352319398,0.0145642613705659,0.0161699966025057,0.0161699966031528,0.0122994654552491,0.0016057352319398,0,0.00864229890900028,0.0102480341409401,"ok",2
68,"as.factor(Gender)M",0.00409766202465403,0.0770375328549944,0.0811351948796485,0.0811351948800265,0.0015402423620641,0.00409766202465403,0,0.00133660726131234,0.00543426928596637,"ok",2
68,"White_minus_Hispanic",0.156718173405622,-0.232365549801787,-0.0756473763961648,-0.0756473763960877,0.106833471686346,0.156718173405622,0,0.00626292124105176,0.162981094646674,"ok",2
69,"as.factor(Race_Ethnicity)African American",0.00601289429641524,-0.365553113768406,-0.359540219471991,-0.359540219473498,-0.00351065515901878,0.00601289429641524,0,0.00135846983284204,0.00737136412925728,"ok",2
69,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.042696602197792,-0.320719027982724,-0.363415630180516,-0.363415630181922,-0.0329813282564985,-0.042696602197792,0,-0.0106124175297067,-0.0533090197274987,"ok",2
69,"as.factor(Race_Ethnicity)Asian_Pac Island",0.055207867490207,-0.229325675136976,-0.174117807646769,-0.174117807648347,0.0358200414751756,0.055207867490207,0,0.00103637653794568,0.0562442440281527,"ok",2
69,"as.factor(Race_Ethnicity)Hispanic",-0.0762331018152256,-0.0128322041554568,-0.0890653059706824,-0.0890653059725039,-0.0384622159412892,-0.0762331018152256,0,0.00156101275987315,-0.0746720890553525,"ok",2
69,"as.factor(Race_Ethnicity)White",0.0648984639074129,0.0795365597972016,0.144435023704614,0.144435023701938,0.0375905975540206,0.0648984639074129,0,0.000183255484669983,0.0650817193920829,"ok",2
69,"as.factor(year)2",0.00236557852758322,0.0163647053798466,0.0187302839074298,0.0187302839079384,-0.0127809124234719,0.00236557852758322,0,-0.00391574197104469,-0.00155016344346147,"ok",2
69,"as.factor(year)3",0.00103414849406711,-0.00981128164926133,-0.00877713315519422,-0.00877713315456274,-0.0116024521873544,0.00103414849406711,0,-0.00475159098791661,-0.0037174424938495,"ok",2
69,"as.factor(Gender)M",0.00420179517422124,-0.050096057911439,-0.0458942627372178,-0.0458942627359384,-0.00144901872298068,0.00420179517422124,0,0.00225214297301627,0.00645393814723751,"ok",2
69,"White_minus_Hispanic",0.141131565722638,0.0923687639526581,0.233500329675296,0.233500329674442,0.0760528134953096,0.141131565722638,0,-0.00137775727520318,0.139753808447435,"ok",2
70,"as.factor(Race_Ethnicity)African American",0.00620649765107471,0.273408442434252,0.279614940085327,0.279614940083938,-0.0145905830758689,0.00620649765107471,0,-0.00358348935601837,0.00262300829505634,"ok",2
70,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0455599222956601,0.231180880744501,0.185620958448841,0.185620958447611,-0.0358428003457872,-0.0455599222956601,0,0.0164582956889774,-0.0291016266066827,"ok",2
70,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0577243728415033,0.101554096113258,0.159278468954761,0.15927846895331,0.00811514442207465,0.0577243728415033,0,-0.0154117873954474,0.0423125854460559,"ok",2
70,"as.factor(Race_Ethnicity)Hispanic",-0.0811370989792173,0.10167730272633,0.0205402037471124,0.0205402037455258,-0.0601680126824552,-0.0811370989792173,0,-0.00128599894523264,-0.0824230979244499,"ok",2
70,"as.factor(Race_Ethnicity)White",0.0682491216306929,-0.019209438068393,0.0490396835622999,0.0490396835596769,0.0307914927628366,0.0682491216306929,0,-0.00056775856638817,0.0676813630643047,"ok",2
70,"as.factor(year)2",0.00253376336809425,0.0128444698990719,0.0153782332671661,0.0153782332673732,-0.00877024166662791,0.00253376336809425,0,-0.00378738403676944,-0.00125362066867519,"ok",2
70,"as.factor(year)3",0.00108900225954018,0.0150680732014007,0.0161570754609409,0.0161570754610685,-0.00774452917209911,0.00108900225954018,0,-0.00230763731032879,-0.00121863505078861,"ok",2
70,"as.factor(Gender)M",0.0042707296720723,-0.06776356480655,-0.0634928351344776,-0.0634928351333279,-0.000865829869510096,0.0042707296720723,0,-0.000503564629347695,0.0037671650427246,"ok",2
70,"White_minus_Hispanic",0.14938622060991,-0.120886740794721,0.0284994798151881,0.0284994798141511,0.0909595054452913,0.14938622060991,0,0.000718240378844493,0.150104460988754,"ok",2
71,"as.factor(Race_Ethnicity)African American",0.00599169880902552,-0.0713740111498455,-0.0653823123408199,-0.0653823123412245,-0.000874790517534942,0.00599169880902552,0,6.73070600746318e-05,0.00605900586910016,"ok",2
71,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0512887888968883,-0.116289004554272,-0.16757779345116,-0.167577793451539,-0.055662271837014,-0.0512887888968883,0,-0.00667164770833569,-0.057960436605224,"ok",2
71,"as.factor(Race_Ethnicity)Asian_Pac Island",0.055662953214484,0.136632145469131,0.192295098683615,0.192295098683221,0.0271250111559691,0.055662953214484,0,-0.000536717724193742,0.0551262354902903,"ok",2
71,"as.factor(Race_Ethnicity)Hispanic",-0.0761117025358822,0.13695325792184,0.060841555385958,0.0608415553851955,-0.0753491857205653,-0.0761117025358822,0,-0.000385586873637273,-0.0764972894095195,"ok",2
71,"as.factor(Race_Ethnicity)White",0.0668141758709489,-0.0500932592754231,0.0167209165955258,0.0167209165947071,0.0319328678258026,0.0668141758709489,0,-0.00453202998461639,0.0622821458863326,"ok",2
71,"as.factor(year)2",0.00277589577984927,-0.0140303012438724,-0.0112544054640232,-0.0112544054638291,0.00569389638141946,0.00277589577984927,0,0.00745509382634756,0.0102309896061968,"ok",2
71,"as.factor(year)3",0.00165029744399496,-0.0329752071323108,-0.0313249096883159,-0.0313249096880692,0.004477598414304,0.00165029744399496,0,0.00718037986246246,0.00883067730645742,"ok",2
71,"as.factor(Gender)M",0.00327022072900457,0.0920874719668177,0.0953576926958223,0.0953576926957318,0.00195469605296565,0.00327022072900457,0,0.00173411636327346,0.00500433709227803,"ok",2
71,"White_minus_Hispanic",0.142925878406832,-0.187046517197263,-0.0441206387904311,-0.0441206387904884,0.107282053546368,0.142925878406832,0,-0.00414644311097912,0.138779435295853,"ok",2
72,"as.factor(Race_Ethnicity)African American",0.00599877940256309,0.178097379335959,0.184096158738522,0.184096158738953,-0.0207449092851288,0.00599877940256309,0,0.00235285516024477,0.00835163456280786,"ok",2
72,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0426098078840288,0.0898667954106178,0.0472569875265891,0.0472569875270601,-0.0487239373791517,-0.0426098078840288,0,-0.0177741949702401,-0.0603840028542689,"ok",2
72,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0556078002830377,0.169899352670886,0.225507152953924,0.225507152954428,0.0127076382947699,0.0556078002830377,0,-0.00793875926761858,0.0476690410154191,"ok",2
72,"as.factor(Race_Ethnicity)Hispanic",-0.076195341177094,0.0762017607240601,6.41954696607716e-06,6.41954762770069e-06,-0.0661544766254523,-0.076195341177094,0,-0.000154849606180823,-0.0763501907832748,"ok",2
72,"as.factor(Race_Ethnicity)White",0.0651551020093733,0.13449323868201,0.199648340691384,0.199648340692356,0.0220811796052493,0.0651551020093733,0,-0.0016775699017564,0.0634775321076169,"ok",2
72,"as.factor(year)2",0.00239802461193549,0.0423089901870738,0.0447070147990093,0.0447070147991036,-0.00197302487804937,0.00239802461193549,0,-0.00111784180068435,0.00128018281125114,"ok",2
72,"as.factor(year)3",0.00117579583386778,-0.0121155638838766,-0.0109397680500088,-0.0109397680500312,-0.003092170047739,0.00117579583386778,0,-0.00179707076045094,-0.000621274926583165,"ok",2
72,"as.factor(Gender)M",0.00403546651483462,-0.156309243592207,-0.152273777077372,-0.152273777077664,0.00462198719759069,0.00403546651483462,0,-0.00157495700453115,0.00246050951030348,"ok",2
72,"White_minus_Hispanic",0.141350443186467,0.0582914779579506,0.199641921144418,0.199641921144728,0.0882356562307014,0.141350443186467,0,-0.00152272029557557,0.139827722890892,"ok",2
73,"as.factor(Race_Ethnicity)African American",0.00543564203976635,-0.224438568703686,-0.219002926663919,-0.219002926665208,0.012757233860162,0.00543564203976635,0,0.0107823992898967,0.0162180413296631,"ok",2
73,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0431499004149279,0.0249314868541659,-0.018218413560762,-0.0182184135618577,-0.0114553903726175,-0.0431499004149279,0,-0.00279269498339837,-0.0459425953983262,"ok",2
73,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0623662885110185,-0.532347160591117,-0.469980872080099,-0.469980872081344,0.0494189887612825,0.0623662885110185,0,-0.00117344310162426,0.0611928454093943,"ok",2
73,"as.factor(Race_Ethnicity)Hispanic",-0.0893583077515376,-0.0150355819880707,-0.104393889739608,-0.104393889740681,-0.0594129271592686,-0.0893583077515376,0,-0.00234770371815799,-0.0917060114696956,"ok",2
73,"as.factor(Race_Ethnicity)White",0.0722142098476568,0.043392117444434,0.115606327292091,0.115606327289804,0.0415345214842346,0.0722142098476568,0,0.0012258301167783,0.0734400399644351,"ok",2
73,"as.factor(year)2",0.00221468076037734,0.0895406147045886,0.0917552954649659,0.0917552954652912,-0.00875883013070297,0.00221468076037734,0,-0.00160945127968208,0.000605229480695255,"ok",2
73,"as.factor(year)3",0.000655857676773789,0.0878089851272294,0.0884648428040032,0.0884648428040937,-0.00808776126207705,0.000655857676773789,0,-0.00131377535522564,-0.000657917678451853,"ok",2
73,"as.factor(Gender)M",0.00515655625583352,0.0484835699922803,0.0536401262481138,0.0536401262493165,0.000372263627487434,0.00515655625583352,0,-0.0010044473688495,0.00415210888698401,"ok",2
73,"White_minus_Hispanic",0.161572517599194,0.0584276994325043,0.220000217031699,0.220000217030485,0.100947448643503,0.161572517599194,0,0.00357353383493632,0.165146051434131,"ok",2
74,"as.factor(Race_Ethnicity)African American",0.00432222753330481,0.00278234374786792,0.00710457128117272,0.00710457128079156,0.00704452682437507,0.00432222753330481,0,0.00725019799593721,0.011572425529242,"ok",2
74,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0489935693889959,-0.224999858471744,-0.27399342786074,-0.273993427861139,-0.0310275104922333,-0.0489935693889959,0,-0.00573061180529251,-0.0547241811942885,"ok",2
74,"as.factor(Race_Ethnicity)Asian_Pac Island",0.072089504124184,-0.172698394027643,-0.100608889903459,-0.10060888990391,0.0401567930555783,0.072089504124184,0,-0.00810831500066615,0.0639811891235178,"ok",2
74,"as.factor(Race_Ethnicity)Hispanic",-0.104404325482914,-0.113878951192978,-0.218283276675893,-0.218283276676193,-0.0549546930577763,-0.104404325482914,0,0.00190348767035332,-0.102500837812561,"ok",2
74,"as.factor(Race_Ethnicity)White",0.0820628723870498,-0.168796055718222,-0.0867331833311718,-0.0867331833319724,0.0451976079444819,0.0820628723870498,0,0.00958438832457031,0.0916472607116201,"ok",2
74,"as.factor(year)2",0.00252930404021244,0.0664239562430669,0.0689532602832794,0.068953260283648,-0.00828647087450852,0.00252930404021244,0,-0.00487588868068343,-0.00234658464047099,"ok",2
74,"as.factor(year)3",0.00112618603858687,0.0798483362404888,0.0809745222790757,0.0809745222796319,-0.00733225270660663,0.00112618603858687,0,-0.00427718238855404,-0.00315099634996717,"ok",2
74,"as.factor(Gender)M",0.00556187742365718,0.146722505771403,0.15228438319506,0.152284383195415,-0.000662365236798026,0.00556187742365718,0,-0.00572031976710409,-0.000158442343446914,"ok",2
74,"White_minus_Hispanic",0.186467197869964,-0.0549171045252432,0.131550093344721,0.13155009334422,0.100152301002258,0.186467197869964,0,0.007680900654217,0.194148098524181,"ok",2
75,"as.factor(Race_Ethnicity)African American",0.00542412991884581,-0.0995578615930381,-0.0941337316741923,-0.0941337316733843,-0.00327215113338046,0.00542412991884581,0,-0.00533733206081654,8.67978580292644e-05,"ok",2
75,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0449575795482954,0.184075454202565,0.139117874654269,0.139117874655096,-0.0417102505666647,-0.0449575795482954,0,-0.00281912242189311,-0.0477767019701885,"ok",2
75,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0633489085971864,0.085303476378304,0.14865238497549,0.148652384976366,0.0472910251745021,0.0633489085971864,0,-0.00207397088505226,0.0612749377121341,"ok",2
75,"as.factor(Race_Ethnicity)Hispanic",-0.0904465621297378,0.00155762126340205,-0.0888889408663357,-0.0888889408648303,-0.069764191394484,-0.0904465621297378,0,-0.00331203742612471,-0.0937585995558625,"ok",2
75,"as.factor(Race_Ethnicity)White",0.0734926269629233,-0.0574172937683466,0.0160753331945767,0.0160753331959285,0.0316582453744165,0.0734926269629233,0,-0.00256378522658272,0.0709288417363406,"ok",2
75,"as.factor(year)2",0.00247284986473469,-0.0853388186424745,-0.0828659687777398,-0.0828659687781717,0.00691467786154131,0.00247284986473469,0,0.00446086911630727,0.00693371898104196,"ok",2
75,"as.factor(year)3",0.00080677267894303,-0.0329159857998526,-0.0321092131209096,-0.0321092131215188,0.00702460904574072,0.00080677267894303,0,0.003702214786288,0.00450898746523103,"ok",2
75,"as.factor(Gender)M",0.00481127512035899,0.0900808228753139,0.0948920979956729,0.0948920979951851,0.00162084117464416,0.00481127512035899,0,0.000648216201334055,0.00545949132169305,"ok",2
75,"White_minus_Hispanic",0.163939189092661,-0.0589749150317486,0.104964274060913,0.104964274060759,0.1014224367689,0.163939189092661,0,0.000748252199542021,0.164687441292203,"ok",2
76,"as.factor(Race_Ethnicity)African American",0.00531056751190859,0.0815157502245273,0.0868263177364359,0.0868263177361825,-0.012696792801609,0.00531056751190859,0,-0.00769545448664474,-0.00238488697473615,"ok",2
76,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0417845492867697,0.11458864433059,0.0728040950438202,0.0728040950435904,-0.0479713676620687,-0.0417845492867697,0,0.000459434162259023,-0.0413251151245107,"ok",2
76,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0643706579171338,-0.128712695739012,-0.0643420378218783,-0.0643420378222288,0.0203615513680778,0.0643706579171338,0,-0.00549994039906103,0.0588707175180727,"ok",2
76,"as.factor(Race_Ethnicity)Hispanic",-0.0944982072328902,-0.0450953251757618,-0.139593532408652,-0.139593532408508,-0.0532139138511586,-0.0944982072328902,0,0.002173768035737,-0.0923244391971532,"ok",2
76,"as.factor(Race_Ethnicity)White",0.0747531929742744,-0.0436666715814295,0.031086521392845,0.0310865213923037,0.0305502167260318,0.0747531929742744,0,-0.00244834366164096,0.0723048493126335,"ok",2
76,"as.factor(year)2",0.00236394154468797,-0.030262669597582,-0.0278987280528941,-0.0278987280527716,0.000132931340505488,0.00236394154468797,0,0.000157087627961085,0.00252102917264905,"ok",2
76,"as.factor(year)3",0.00115380963507291,0.0177420746172961,0.018895884252369,0.018895884252502,-0.000197845744549673,0.00115380963507291,0,0.000740886399036701,0.00189469603410961,"ok",2
76,"as.factor(Gender)M",0.00511916822491684,0.0546582292216591,0.0597773974465759,0.0597773974470215,0.00151882651955665,0.00511916822491684,0,-0.00184833098644639,0.00327083723847045,"ok",2
76,"White_minus_Hispanic",0.169251400207165,0.00142865359433236,0.170680053801498,0.170680053800812,0.0837641305771901,0.169251400207165,0,-0.00462211169737793,0.164629288509788,"ok",2
77,"as.factor(Race_Ethnicity)African American",0.00423602914309432,-0.129711299939687,-0.125475270796593,-0.125475270797047,0.00180707507185929,0.00423602914309432,0,-0.00302668039274718,0.00120934875034714,"ok",2
77,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0493349183375243,-0.0454039902284585,-0.0947389085659828,-0.0947389085662813,-0.0267630738752108,-0.0493349183375243,0,-0.000219449587787111,-0.0495543679253114,"ok",2
77,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0723311177607066,0.211479458923393,0.283810576684099,0.283810576683692,0.0215562323535062,0.0723311177607066,0,-0.0123018811139028,0.0600292366468038,"ok",2
77,"as.factor(Race_Ethnicity)Hispanic",-0.107974268842792,-0.0348289918220241,-0.142803260664817,-0.14280326066498,-0.084355906348596,-0.107974268842792,0,-0.0234079214231425,-0.131382190265935,"ok",2
77,"as.factor(Race_Ethnicity)White",0.0833640422429814,0.0392354656946726,0.122599507937654,0.122599507936755,0.0257275293862219,0.0833640422429814,0,-0.00852728144848776,0.0748367607944937,"ok",2
77,"as.factor(year)2",0.00264226224326067,0.0239213171768174,0.0265635794200781,0.0265635794201697,-0.014097679616653,0.00264226224326067,0,-0.0075547590452336,-0.00491249680197293,"ok",2
77,"as.factor(year)3",0.00119749885739533,0.0544712751782541,0.0556687740356494,0.0556687740358943,-0.0127429261362768,0.00119749885739533,0,-0.00681955551538848,-0.00562205665799315,"ok",2
77,"as.factor(Gender)M",0.0057895401553007,-0.05307874796483,-0.0472892078095293,-0.0472892078092073,0.00304365930076858,0.0057895401553007,0,-0.000446042670199276,0.00534349748510142,"ok",2
77,"White_minus_Hispanic",0.191338311085775,0.0740644575166967,0.265402768602471,0.265402768601735,0.110083435734818,0.191338311085775,0,0.0148806399746546,0.206218951060429,"ok",2
78,"as.factor(Race_Ethnicity)African American",0.00506180402596008,0.0762770777560668,0.0813388817820269,0.0813388817823224,0.00276649655745772,0.00506180402596008,0,0.00496121587887804,0.0100230199048381,"ok",2
78,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0499630005373972,0.287538299838983,0.237575299301585,0.237575299301934,-0.048438617889406,-0.0499630005373972,0,-0.016274181465106,-0.0662371820025032,"ok",2
78,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0656760260846052,-0.0122986669129351,0.0533773591716701,0.0533773591721101,0.0560882499044881,0.0656760260846052,0,0.0227162191618703,0.0883922452464755,"ok",2
78,"as.factor(Race_Ethnicity)Hispanic",-0.0964524322473429,-0.0669084626045054,-0.163360894851848,-0.163360894851657,-0.0549971885388976,-0.0964524322473429,0,0.000593218931491509,-0.0958592133158514,"ok",2
78,"as.factor(Race_Ethnicity)White",0.0771616694964208,-0.0532347131314696,0.0239269563649513,0.0239269563657558,0.0489649734417792,0.0771616694964208,0,0.00877904124963533,0.0859407107460562,"ok",2
78,"as.factor(year)2",0.00285225078630579,-0.0240158154977493,-0.0211635647114435,-0.0211635647116366,0.00218038235130179,0.00285225078630579,0,0.00170471866116454,0.00455696944747033,"ok",2
78,"as.factor(year)3",0.00121375154590046,-0.0161411418260389,-0.0149273902801384,-0.0149273902804095,0.00198998915373912,0.00121375154590046,0,0.00152262451168194,0.00273637605758241,"ok",2
78,"as.factor(Gender)M",0.0048097916600922,-0.0202597853379993,-0.0154499936779071,-0.0154499936783026,0.00203947178837247,0.0048097916600922,0,-0.00205338537788016,0.00275640628221203,"ok",2
78,"White_minus_Hispanic",0.173614101743764,0.0136737494730358,0.1872878512168,0.187287851217413,0.103962161980678,0.173614101743764,0,0.0081858223181438,0.181799924061908,"ok",2
79,"as.factor(Race_Ethnicity)African American",0.00539903016104414,0.111927401881489,0.117326432042533,0.117326432042216,0.0131339768440576,0.00539903016104414,0,0.0150622535902952,0.0204612837513393,"ok",2
79,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0441219221994706,-0.178422321110122,-0.222544243309593,-0.222544243309905,0.00279555897011681,-0.0441219221994706,0,0.0336270337670586,-0.0104948884324119,"ok",2
79,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0638388751914276,0.349860640607942,0.41369951579937,0.413699515799081,0.0553340638542128,0.0638388751914276,0,0.0144494658353274,0.0782883410267551,"ok",2
79,"as.factor(Race_Ethnicity)Hispanic",-0.0905932442367721,0.0231792328971627,-0.0674140113396094,-0.0674140113401016,-0.019439944985132,-0.0905932442367721,0,0.0167845560658772,-0.073808688170895,"ok",2
79,"as.factor(Race_Ethnicity)White",0.0736257348999236,0.0798217474757216,0.153447482375645,0.153447482375224,0.0633655869585398,0.0736257348999236,0,0.0171826458012707,0.0908083807011943,"ok",2
79,"as.factor(year)2",0.00242030204385083,-0.0874050404302157,-0.0849847383863648,-0.0849847383863107,0.00329956568150519,0.00242030204385083,0,-3.52068021606127e-06,0.00241678136363477,"ok",2
79,"as.factor(year)3",0.000979438526305704,-0.108504392733937,-0.107524954207632,-0.107524954207409,0.00275622918473676,0.000979438526305704,0,-0.000101515438537033,0.000877923087768671,"ok",2
79,"as.factor(Gender)M",0.00478061250531654,-0.0131416361300911,-0.0083610236247746,-0.0083610236245768,-0.00162634100086037,0.00478061250531654,0,-0.00596245116906063,-0.00118183866374409,"ok",2
79,"White_minus_Hispanic",0.164218979136697,0.05664251457856,0.220861493715257,0.220861493715326,0.082805531943672,0.164218979136697,0,0.000398089735393545,0.16461706887209,"ok",2
80,"as.factor(Race_Ethnicity)African American",0.00577458212868899,0.054545291996375,0.060319874125064,0.0603198741251063,0.00334469350468663,0.00577458212868899,0,0.00315871733107523,0.00893329945976422,"ok",2
80,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0465014501016671,0.0835383068279755,0.0370368567263084,0.037036856726516,-0.0441407437053677,-0.0465014501016671,0,0.000519487468177253,-0.0459819626334899,"ok",2
80,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0614285274458689,-0.207106492885566,-0.145677965439697,-0.14567796543955,0.0242143004841556,0.0614285274458689,0,-0.00493309634804712,0.0564954310978218,"ok",2
80,"as.factor(Race_Ethnicity)Hispanic",-0.0855987444416423,-0.0936352239017447,-0.179233968343387,-0.179233968343276,-0.051236408455338,-0.0855987444416423,0,-0.000388122893527776,-0.08598686733517,"ok",2
80,"as.factor(Race_Ethnicity)White",0.0715618207230797,0.0596622641623474,0.131224084885427,0.131224084885709,0.0400270927548178,0.0715618207230797,0,-0.00201333527929178,0.0695484854437879,"ok",2
80,"as.factor(year)2",0.00250929084640268,0.0204709732978512,0.0229802641442538,0.0229802641439874,-0.0120444393912308,0.00250929084640268,0,-0.00240849272676039,0.000100798119642289,"ok",2
80,"as.factor(year)3",0.00173648882551245,0.020540227929558,0.0222767167550704,0.0222767167545272,-0.0115357348521382,0.00173648882551245,0,-0.00435183762888298,-0.00261534880337053,"ok",2
80,"as.factor(Gender)M",0.00408548478694185,-0.0925428908754053,-0.0884574060884635,-0.0884574060885406,-0.00410972777680369,0.00408548478694185,0,0.00233094254598861,0.00641642733293046,"ok",2
80,"White_minus_Hispanic",0.157160565164722,0.153297488064092,0.310458053228814,0.310458053228984,0.0912635012101557,0.157160565164722,0,-0.00162521238576396,0.155535352778958,"ok",2
81,"as.factor(Race_Ethnicity)African American",0.00558263070212009,0.104415022925048,0.109997653627168,0.109997653626333,0.0199015695017369,0.00558263070212009,0,0.00881909513544169,0.0144017258375618,"ok",2
81,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0424187391317954,-0.184409316497639,-0.226828055629434,-0.226828055630104,-0.035474774812593,-0.0424187391317954,0,-0.00571416848810807,-0.0481329076199035,"ok",2
81,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0589189962506091,0.102369422261254,0.161288418511863,0.161288418510971,0.0395665611539702,0.0589189962506091,0,0.00767254061137908,0.0665915368619882,"ok",2
81,"as.factor(Race_Ethnicity)Hispanic",-0.0835678933818501,-0.0272828773303197,-0.11085077071217,-0.110850770712723,-0.0650768981184937,-0.0835678933818501,0,-0.00341857064921437,-0.0869864640310644,"ok",2
81,"as.factor(Race_Ethnicity)White",0.0685533112615454,-0.10505717805726,-0.0365038667957142,-0.0365038667973359,0.0603602753343927,0.0685533112615454,0,0.0101731988202308,0.0787265100817761,"ok",2
81,"as.factor(year)2",0.00242320643373113,-0.00470021522992862,-0.00227700879619748,-0.00227700879615877,-0.00429827961023249,0.00242320643373113,0,-0.000453638162606717,0.00196956827112442,"ok",2
81,"as.factor(year)3",0.00112334473286742,-0.0358893769181717,-0.0347660321853043,-0.0347660321852079,-0.00415114678371285,0.00112334473286742,0,-0.000279387926486002,0.000843956806381416,"ok",2
81,"as.factor(Gender)M",0.00478526746293554,0.026444399915569,0.0312296673785045,0.0312296673794172,0.00104788026428808,0.00478526746293554,0,-0.001477776440611,0.00330749102232454,"ok",2
81,"White_minus_Hispanic",0.152121204643395,-0.0777743007269402,0.0743469039164551,0.0743469039153872,0.125437173452886,0.152121204643395,0,0.0135917694694452,0.16571297411284,"ok",2
82,"as.factor(Race_Ethnicity)African American",0.00499386946882424,0.0972085256235738,0.102202395092398,0.10220239509334,-0.0104095232884067,0.00499386946882424,0,-0.00590770765704775,-0.000913838188223509,"ok",2
82,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0463338827449831,0.0419875724187944,-0.00434631032618876,-0.00434631032536004,-0.0358615513662737,-0.0463338827449831,0,-0.00179111314376938,-0.0481249958887525,"ok",2
82,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0665300874947748,-0.0467360656653655,0.0197940218294093,0.0197940218304211,0.0310765273266277,0.0665300874947748,0,-0.00565233178040754,0.0608777557143673,"ok",2
82,"as.factor(Race_Ethnicity)Hispanic",-0.0968135266244788,0.0624276954054117,-0.0343858312190671,-0.0343858312183549,-0.0607395365855915,-0.0968135266244788,0,-0.00641698696233095,-0.10323051358681,"ok",2
82,"as.factor(Race_Ethnicity)White",0.0768939525307941,0.00755910653629685,0.084453059067091,0.084453059068629,0.0347049357142304,0.0768939525307941,0,-0.000933272014907079,0.0759606805158871,"ok",2
82,"as.factor(year)2",0.00250793130883241,0.00807743173212807,0.0105853630409605,0.0105853630404071,-0.0126216296741946,0.00250793130883241,0,-0.00415170014076917,-0.00164376883193676,"ok",2
82,"as.factor(year)3",0.00121654255365132,-0.0167973279443086,-0.0155807853906572,-0.0155807853913534,-0.00976715060005706,0.00121654255365132,0,-0.00309940013621411,-0.00188285758256279,"ok",2
82,"as.factor(Gender)M",0.00525054554515739,0.116378727952039,0.121629273497197,0.121629273496264,-0.000312231420647592,0.00525054554515739,0,-0.000343533588998626,0.00490701195615876,"ok",2
82,"White_minus_Hispanic",0.173707479155274,-0.0548685888691148,0.118838890286159,0.118838890286984,0.0954444722998217,0.173707479155274,0,0.00548371494742383,0.179191194102697,"ok",2
83,"as.factor(Race_Ethnicity)African American",0.00537123932617046,-0.0311269448324068,-0.0257557055062364,-0.0257557055066755,-0.0350358886599549,0.00537123932617046,0,-0.0237777590567267,-0.0184065197305562,"ok",2
83,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0465171514854225,0.00878736952625385,-0.0377297819591686,-0.0377297819595874,-0.0650350957761184,-0.0465171514854225,0,-0.00534377871162749,-0.05186093019705,"ok",2
83,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0651289958610509,-0.193979644770704,-0.128850648909653,-0.128850648910081,0.0146311688564685,0.0651289958610509,0,-0.00839208758791748,0.0567369082731335,"ok",2
83,"as.factor(Race_Ethnicity)Hispanic",-0.0938642324745882,-0.107967306661515,-0.201831539136103,-0.201831539136446,-0.0787582671879469,-0.0938642324745882,0,-0.01566730179124,-0.109531534265828,"ok",2
83,"as.factor(Race_Ethnicity)White",0.0757915385055646,0.0104072329456941,0.0861987714512586,0.0861987714506753,0.016520316479568,0.0757915385055646,0,-0.015043488791037,0.0607480497145275,"ok",2
83,"as.factor(year)2",0.00248331714795049,-0.00927393121805067,-0.00679061407010018,-0.00679061406956005,0.0013379623593945,0.00248331714795049,0,0.0014192436750396,0.00390256082299009,"ok",2
83,"as.factor(year)3",0.00151355569362337,-0.0212086491153983,-0.019695093421775,-0.0196950934209632,0.00199913032750083,0.00151355569362337,0,0.00266083626952034,0.00417439196314371,"ok",2
83,"as.factor(Gender)M",0.00468057442675975,0.062861333484114,0.0675419079108738,0.0675419079113269,0.00304832471304192,0.00468057442675975,0,0.00586742511826866,0.0105479995450284,"ok",2
83,"White_minus_Hispanic",0.169655770980152,0.118374539607209,0.288030310587361,0.288030310587121,0.095278583667515,0.169655770980152,0,0.000623813000202942,0.170279583980355,"ok",2
84,"as.factor(Race_Ethnicity)African American",0.00483076372669767,0.246431809309715,0.251262573036413,0.251262573037188,0.00172543652415609,0.00483076372669767,0,0.00445087714821835,0.00928164087491602,"ok",2
84,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0481906158403251,0.299113749400659,0.250923133560334,0.250923133561063,-0.0332612356155942,-0.0481906158403251,0,0.00189985121824297,-0.0462907646220822,"ok",2
84,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0651383964867698,-0.0755083896470654,-0.0103699931602956,-0.010369993159614,0.0276430470109968,0.0651383964867698,0,-0.0120599929741868,0.0530784035125829,"ok",2
84,"as.factor(Race_Ethnicity)Hispanic",-0.0936397287627744,-0.0230157479809028,-0.116655476743677,-0.116655476742338,-0.0636757586641193,-0.0936397287627744,0,-0.006418741789525,-0.100058470552299,"ok",2
84,"as.factor(Race_Ethnicity)White",0.076056787582418,0.0556702789380859,0.131727066520504,0.13172706652194,0.0349707463183127,0.076056787582418,0,-8.90962321815596e-05,0.0759676913502364,"ok",2
84,"as.factor(year)2",0.00288965337028281,0.0451821509783727,0.0480718043486555,0.0480718043484671,-0.0111333222231438,0.00288965337028281,0,-0.010950176210166,-0.00806052283988322,"ok",2
84,"as.factor(year)3",0.00145394808481188,0.0333181128475001,0.034772060932312,0.0347720609319682,-0.00577562102975401,0.00145394808481188,0,-0.00928305489299059,-0.0078291068081787,"ok",2
84,"as.factor(Gender)M",0.00428443371626412,-0.0657514759317633,-0.0614670422154992,-0.0614670422158845,0.00523799829754096,0.00428443371626412,0,0.00444550969891647,0.00872994341518059,"ok",2
84,"White_minus_Hispanic",0.169696516345193,0.0786860269189885,0.248382543264182,0.248382543264277,0.0986465049824318,0.169696516345193,0,0.00632964555734344,0.176026161902536,"ok",2
85,"as.factor(Race_Ethnicity)African American",0.00483853316162087,-0.147867196945325,-0.143028663783704,-0.143028663784868,0.0102706288717373,0.00483853316162087,0,0.00783665502866453,0.0126751881902854,"ok",2
85,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0506805211996851,0.188203245110268,0.137522723910583,0.137522723909338,-0.0287747699459132,-0.0506805211996851,0,0.0209518168014102,-0.0297287043982749,"ok",2
85,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0673175571898572,0.0219271509601216,0.0892447081499788,0.0892447081486587,0.0543209916466187,0.0673175571898572,0,0.0125391222790753,0.0798566794689325,"ok",2
85,"as.factor(Race_Ethnicity)Hispanic",-0.0993546106516161,-0.0618045480103798,-0.161159158661996,-0.161159158663967,-0.0433651020892099,-0.0993546106516161,0,0.0123470025422163,-0.0870076081093998,"ok",2
85,"as.factor(Race_Ethnicity)White",0.0783948784442117,-0.0605286268879523,0.0178662515562594,0.0178662515537766,0.0442677251721439,0.0783948784442117,0,0.00760650307074294,0.0860013815149547,"ok",2
85,"as.factor(year)2",0.00266342316509873,-0.0449923367232758,-0.042328913558177,-0.0423289135577282,-0.00198171083917466,0.00266342316509873,0,-0.00414310685015781,-0.00147968368505908,"ok",2
85,"as.factor(year)3",0.000847548069655119,-0.00274117777385329,-0.00189362970419817,-0.00189362970373641,-0.00388849237502952,0.000847548069655119,0,-0.00319936952887194,-0.00235182145921682,"ok",2
85,"as.factor(Gender)M",0.00567226568372031,0.154107446279785,0.159779711963505,0.159779711964422,0.00503271952884772,0.00567226568372031,0,-0.00340789897143217,0.00226436671228814,"ok",2
85,"White_minus_Hispanic",0.177749489095828,0.00127592112242743,0.179025410218255,0.179025410217744,0.087632827261354,0.177749489095828,0,-0.00474049947147348,0.173008989624354,"ok",2
86,"as.factor(Race_Ethnicity)African American",0.00586945929046221,-0.00889236697592044,-0.00302290768545823,-0.00302290768554059,-0.0253248941763593,0.00586945929046221,0,-0.00762630846853592,-0.00175684917807372,"ok",2
86,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.049378027686205,-0.0646707243240933,-0.114048752010298,-0.114048752010248,-0.0603812528977905,-0.049378027686205,0,-0.023978121720189,-0.0733561494063941,"ok",2
86,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0579570343391954,-0.0536599527497626,0.00429708158943274,0.00429708158937814,0.0163263366099345,0.0579570343391954,0,0.00537021224650124,0.0633272465856966,"ok",2
86,"as.factor(Race_Ethnicity)Hispanic",-0.0800364785616332,0.18145339098757,0.101416912425937,0.101416912426416,-0.102688742559282,-0.0800364785616332,0,-0.00802698926076689,-0.0880634678224001,"ok",2
86,"as.factor(Race_Ethnicity)White",0.0685262925231849,0.127856087252203,0.196382379775388,0.196382379775443,0.0226148924535872,0.0685262925231849,0,-0.00179011381163766,0.0667361787115473,"ok",2
86,"as.factor(year)2",0.00275707310409407,-0.0557600289618434,-0.0530029558577493,-0.0530029558577374,0.00834095468875538,0.00275707310409407,0,0.00453876958429736,0.00729584268839144,"ok",2
86,"as.factor(year)3",0.0016351686148042,-0.00837638403788778,-0.00674121542308358,-0.00674121542314698,0.0074968672630515,0.0016351686148042,0,0.00362741438802765,0.00526258300283185,"ok",2
86,"as.factor(Gender)M",0.00379508071110001,-0.0796857136570245,-0.0758906329459245,-0.0758906329455407,-0.00314403678887228,0.00379508071110001,0,-0.000789968356041875,0.00300511235505814,"ok",2
86,"White_minus_Hispanic",0.148562771084818,-0.0535973037353665,0.0949654673494516,0.0949654673490272,0.12530363501287,0.148562771084818,0,0.00623687544912923,0.154799646533947,"ok",2
87,"as.factor(Race_Ethnicity)African American",0.00398112502515452,-0.0419365874823149,-0.0379554624571604,-0.0379554624574361,-0.00780430990318196,0.00398112502515452,0,0.00262980499652777,0.00661093002168229,"ok",2
87,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0535359946295914,0.240860420663648,0.187324426034057,0.187324426033815,-0.0337784950840794,-0.0535359946295914,0,-0.00388506372811315,-0.0574210583577045,"ok",2
87,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0738657476248277,-0.162213904624003,-0.0883481569991752,-0.0883481569993592,0.0290763456377318,0.0738657476248277,0,0.00071966481265656,0.0745854124374842,"ok",2
87,"as.factor(Race_Ethnicity)Hispanic",-0.109303330914276,-0.0956819572749973,-0.204985288189274,-0.204985288189327,-0.0432396527280699,-0.109303330914276,0,0.0108854529750026,-0.0984178779392738,"ok",2
87,"as.factor(Race_Ethnicity)White",0.0849011373178965,0.00367009671386336,0.0885712340317599,0.0885712340312281,0.0319577425868674,0.0849011373178965,0,-0.000238873808182212,0.0846622635097143,"ok",2
87,"as.factor(year)2",0.00272738660532279,0.0127790950042044,0.0155064816095272,0.0155064816096516,-0.000336150797150706,0.00272738660532279,0,-0.00105353336954423,0.00167385323577856,"ok",2
87,"as.factor(year)3",0.00106588871762914,0.0239007304379942,0.0249666191556233,0.0249666191555311,-0.00167151725689761,0.00106588871762914,0,-0.00184063805570364,-0.000774749338074501,"ok",2
87,"as.factor(Gender)M",0.00581307838320627,-0.00541414705955435,0.000398931323651919,0.0003989313241064,0.00115854414013355,0.00581307838320627,0,-0.00518388618953097,0.000629192193675306,"ok",2
87,"White_minus_Hispanic",0.194204468232173,0.0993520539888608,0.293556522221034,0.293556522220555,0.0751973953149374,0.194204468232173,0,-0.0111243267831848,0.183080141448988,"ok",2
88,"as.factor(Race_Ethnicity)African American",0.00601465809000697,-0.375733261714419,-0.369718603624412,-0.369718603623717,-0.0138112998422511,0.00601465809000697,0,-0.00431809844517959,0.00169655964482738,"ok",2
88,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0458252721396487,-0.00277490796069913,-0.0486001801003478,-0.0486001800996867,-0.0617097000715422,-0.0458252721396487,0,-0.0136632091933575,-0.0594884813330061,"ok",2
88,"as.factor(Race_Ethnicity)Asian_Pac Island",0.059244278004333,-0.0532558951148147,0.00598838288951822,0.0059883828901377,0.0252501119914777,0.059244278004333,0,-0.00837423637198872,0.0508700416323443,"ok",2
88,"as.factor(Race_Ethnicity)Hispanic",-0.0815464380753875,-0.0824713775796144,-0.164017815655002,-0.164017815654013,-0.0697057976617095,-0.0815464380753875,0,-0.00719448592244891,-0.0887409239978364,"ok",2
88,"as.factor(Race_Ethnicity)White",0.0689265147691331,-0.0181005153603735,0.0508259994087596,0.050825999409895,0.0162383281214698,0.0689265147691331,0,-0.00606669173390512,0.062859823035228,"ok",2
88,"as.factor(year)2",0.00239773511820535,-0.0433742282292118,-0.0409764931110064,-0.0409764931111696,0.00329644518722098,0.00239773511820535,0,0.00140889979250553,0.00380663491071088,"ok",2
88,"as.factor(year)3",0.0011914708493003,0.0315888113331489,0.0327802821824492,0.0327802821823031,0.00665915176431177,0.0011914708493003,0,0.00200828829433706,0.00319975914363736,"ok",2
88,"as.factor(Gender)M",0.00439794054845065,0.0419081996968033,0.0463061402452539,0.04630614024477,0.0028531036950334,0.00439794054845065,0,0.0025931668426505,0.00699110739110115,"ok",2
88,"White_minus_Hispanic",0.150472952844521,0.0643708622192414,0.214843815063763,0.214843815063908,0.0859441257831793,0.150472952844521,0,0.00112779418854374,0.151600747033065,"ok",2
89,"as.factor(Race_Ethnicity)African American",0.00604419178160615,-0.115008694027519,-0.108964502245913,-0.108964502246934,-0.000504862824349163,0.00604419178160615,0,-0.00641088284568428,-0.000366691064078126,"ok",2
89,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0475261851255404,-0.155726045372337,-0.203252230497877,-0.203252230498951,-0.0464594942704379,-0.0475261851255404,0,0.00438140936826043,-0.04314477575728,"ok",2
89,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0555038363614844,-0.0282142216757758,0.0272896146857087,0.0272896146846193,0.0301586267353758,0.0555038363614844,0,-0.00602663134040449,0.0494772050210799,"ok",2
89,"as.factor(Race_Ethnicity)Hispanic",-0.0770989786079602,-0.0181660757560644,-0.0952650543640246,-0.0952650543655409,-0.0562324828821794,-0.0770989786079602,0,0.00366050204649334,-0.0734384765614668,"ok",2
89,"as.factor(Race_Ethnicity)White",0.0662696982420492,0.0109200310320348,0.077189729274084,0.0771897292723978,0.0333125159333603,0.0662696982420492,0,0.00302480900391884,0.069294507245968,"ok",2
89,"as.factor(year)2",0.00263543547320928,0.0530715106754589,0.0557069461486682,0.0557069461494946,-0.00371792250231759,0.00263543547320928,0,-0.00255320141313462,8.22340600746606e-05,"ok",2
89,"as.factor(year)3",0.0012826531429351,0.11195142360612,0.113234076749055,0.113234076750191,-0.00555699971884797,0.0012826531429351,0,-0.00202922202020487,-0.000746568877269774,"ok",2
89,"as.factor(Gender)M",0.0038066794318544,-0.088332242436598,-0.0845255630047436,-0.0845255630043695,-0.000351474915849341,0.0038066794318544,0,-0.00393820531973304,-0.00013152588787864,"ok",2
89,"White_minus_Hispanic",0.143368676850009,0.0290861067880988,0.172454783638108,0.172454783637939,0.0895449988155395,0.143368676850009,0,-0.000635693042574503,0.142732983807434,"ok",2
90,"as.factor(Race_Ethnicity)African American",0.00616547233788796,-0.111484929009837,-0.105319456671949,-0.105319456671751,0.00527634221925186,0.00616547233788796,0,-0.00528085809409982,0.000884614243788132,"ok",2
90,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0436549840560316,0.405565099262654,0.361910115206622,0.361910115206836,-0.0262083548467335,-0.0436549840560316,0,-0.00643762628868346,-0.050092610344715,"ok",2
90,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0555321577112311,0.179945799356197,0.235477957067429,0.235477957067665,0.0477616787621153,0.0555321577112311,0,0.000280242801321849,0.055812400512553,"ok",2
90,"as.factor(Race_Ethnicity)Hispanic",-0.0772164480776701,-0.0778356637021043,-0.155052111779774,-0.155052111779604,-0.0482198464524996,-0.0772164480776701,0,0.000312346081136448,-0.0769041019965336,"ok",2
90,"as.factor(Race_Ethnicity)White",0.0656505681875655,-0.00757112328915999,0.0580794448984056,0.0580794448988939,0.0418189438811957,0.0656505681875655,0,0.0018326337058725,0.067483201893438,"ok",2
90,"as.factor(year)2",0.00256494119930398,0.119414211643453,0.121979152842757,0.121979152842936,-0.0165760792562692,0.00256494119930398,0,-0.00294858879854085,-0.000383647599236866,"ok",2
90,"as.factor(year)3",0.00151936934880999,0.0538544005263959,0.0553737698752059,0.0553737698754819,-0.0157320492234481,0.00151936934880999,0,-0.00210372568882396,-0.000584356340013966,"ok",2
90,"as.factor(Gender)M",0.00394253317721357,-0.0013466699730055,0.00259586320420807,0.00259586320393979,0.0060283534485427,0.00394253317721357,0,0.00155335026910891,0.00549588344632248,"ok",2
90,"White_minus_Hispanic",0.142867016265236,0.0702645404129449,0.213131556678181,0.213131556678498,0.0900387903336955,0.142867016265236,0,0.00152028762473605,0.144387303889972,"ok",2
91,"as.factor(Race_Ethnicity)African American",0.00559824973726557,0.0613338077544958,0.0669320574917614,0.0669320574923695,0.00208767166683963,0.00559824973726557,0,0.000696608833058851,0.00629485857032442,"ok",2
91,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0435775411743862,-0.126250580545501,-0.169828121719887,-0.169828121719338,-0.0187737780433471,-0.0435775411743862,0,0.00969468260843634,-0.0338828585659499,"ok",2
91,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0585286578400742,0.286400455975236,0.34492911381531,0.344929113815844,0.0314643567988787,0.0585286578400742,0,-0.000768470723304607,0.0577601871167696,"ok",2
91,"as.factor(Race_Ethnicity)Hispanic",-0.0832620968566296,-0.0382703038861997,-0.121532400742829,-0.121532400742581,-0.0686272857827123,-0.0832620968566296,0,-0.00700469230823901,-0.0902667891648687,"ok",2
91,"as.factor(Race_Ethnicity)White",0.0686543720676258,0.0806434365045348,0.149297808572161,0.149297808573074,0.0352153980053527,0.0686543720676258,0,-0.00125191109734451,0.0674024609702813,"ok",2
91,"as.factor(year)2",0.00252474565741845,0.0169001776610314,0.0194249233184499,0.0194249233181494,-0.00100173526177259,0.00252474565741845,0,-0.00267632054983053,-0.00015157489241208,"ok",2
91,"as.factor(year)3",0.0010023198251379,-0.028466364636287,-0.0274640448111491,-0.0274640448114845,0.000994498224744171,0.0010023198251379,0,-0.000959638684852144,4.26811402857541e-05,"ok",2
91,"as.factor(Gender)M",0.00457346990192879,0.00170528250242815,0.00627875240435694,0.00627875240380504,0.00600029056125316,0.00457346990192879,0,0.00430551685765844,0.00887898675958724,"ok",2
91,"White_minus_Hispanic",0.151916468924255,0.118913740390734,0.270830209314989,0.270830209315655,0.103842683788066,0.151916468924255,0,0.00575278121089451,0.15766925013515,"ok",2
92,"as.factor(Race_Ethnicity)African American",0.00584195084068779,-0.172439051084129,-0.166597100243441,-0.166597100243827,0.027904387116616,0.00584195084068779,0,0.0207664439240044,0.0266083947646922,"ok",2
92,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0512751874979576,-0.113893970253521,-0.165169157751479,-0.165169157751816,-0.00486083121146003,-0.0512751874979576,0,0.0034982660828627,-0.0477769214150949,"ok",2
92,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0636895484737404,-0.077011066599661,-0.0133215181259206,-0.0133215181264141,0.0434113121606426,0.0636895484737404,0,0.00607232223822971,0.0697618707119701,"ok",2
92,"as.factor(Race_Ethnicity)Hispanic",-0.0898963764653359,0.0597132122001831,-0.0301831642651528,-0.0301831642652282,-0.00656119722233179,-0.0898963764653359,0,0.0229316602326763,-0.0669647162326595,"ok",2
92,"as.factor(Race_Ethnicity)White",0.0741844544057017,0.00133582582318686,0.0755202802288885,0.075520280228222,0.0669444414441723,0.0741844544057017,0,0.0159663399767017,0.0901507943824034,"ok",2
92,"as.factor(year)2",0.0025086275497552,-0.0612596007275839,-0.0587509731778287,-0.058750973177872,0.00860380802485455,0.0025086275497552,0,0.0031714695593865,0.0056800971091417,"ok",2
92,"as.factor(year)3",0.00122565143505807,-0.0349984177119392,-0.0337727662768812,-0.0337727662768461,0.00363289020219692,0.00122565143505807,0,0.000748713924422934,0.00197436535948101,"ok",2
92,"as.factor(Gender)M",0.00496995178985755,0.0266638787820895,0.031633830571947,0.0316338305726447,0.00312236674211482,0.00496995178985755,0,-0.0012868542474812,0.00368309754237635,"ok",2
92,"White_minus_Hispanic",0.164080830871037,-0.0583773863769965,0.105703444494041,0.10570344449345,0.0735056386665044,0.164080830871037,0,-0.00696532025597465,0.157115510615062,"ok",2
93,"as.factor(Race_Ethnicity)African American",0.0057587418212277,0.533709574547299,0.539468316368526,0.539468316368382,-0.00189654035612899,0.0057587418212277,0,-0.00205733702276623,0.00370140479846147,"ok",2
93,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0443670158129414,-0.113050423160699,-0.15741743897364,-0.157417438973816,-0.0489860211148596,-0.0443670158129414,0,0.00132671984485993,-0.0430402959680815,"ok",2
93,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0596116305869981,0.27411066543337,0.333722296020368,0.333722296020163,0.027915463209239,0.0596116305869981,0,-0.00398291957455977,0.0556287110124383,"ok",2
93,"as.factor(Race_Ethnicity)Hispanic",-0.0843602025386399,0.0362115822072301,-0.0481486203314099,-0.0481486203312187,-0.0632545254335985,-0.0843602025386399,0,-0.00239322434643587,-0.0867534268850758,"ok",2
93,"as.factor(Race_Ethnicity)White",0.0700571760359128,0.182152616317912,0.252209792353824,0.252209792353383,0.0380149869169158,0.0700571760359128,0,-0.00119308430128652,0.0688640917346263,"ok",2
93,"as.factor(year)2",0.00255542286222984,-0.0581850095652428,-0.055629586703013,-0.0556295867032144,0.00750196000892163,0.00255542286222984,0,0.00279573073075432,0.00535115359298416,"ok",2
93,"as.factor(year)3",0.00144147733049973,-0.00152470521208902,-8.32278815892892e-05,-8.32278816722543e-05,0.00681308947927542,0.00144147733049973,0,0.00312438540351481,0.00456586273401454,"ok",2
93,"as.factor(Gender)M",0.00411511213473824,-0.0396856599462845,-0.0355705478115463,-0.0355705478109734,0.00190174543017629,0.00411511213473824,0,0.00104951538547875,0.00516462752021699,"ok",2
93,"White_minus_Hispanic",0.154417378574553,0.145941034110682,0.300358412685235,0.300358412684602,0.101269512350514,0.154417378574553,0,0.00120014004514936,0.155617518619702,"ok",2
94,"as.factor(Race_Ethnicity)African American",0.00413185536221402,-0.218816321613874,-0.214684466251659,-0.214684466251747,-0.0104410511313854,0.00413185536221402,0,-0.00470157246498488,-0.000569717102770852,"ok",2
94,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0481252545563948,0.220558196373956,0.172432941817561,0.172432941817494,-0.0511753450303079,-0.0481252545563948,0,-0.0105913447400916,-0.0587165992964864,"ok",2
94,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0735589399181214,-0.0989645769678932,-0.0254056370497718,-0.0254056370498432,0.0153674446449857,0.0735589399181214,0,-0.00637807240218077,0.0671808675159406,"ok",2
94,"as.factor(Race_Ethnicity)Hispanic",-0.111463005883054,-0.0463799662439273,-0.157842972126982,-0.157842972127341,-0.0588487822237911,-0.111463005883054,0,-0.00910051230840362,-0.120563518191458,"ok",2
94,"as.factor(Race_Ethnicity)White",0.0844916265152836,-0.0625250770925692,0.0219665494227144,0.0219665494223662,0.0213927128584905,0.0844916265152836,0,-0.0134963694904864,0.0709952570247972,"ok",2
94,"as.factor(year)2",0.00231842857102551,-0.0215353089169649,-0.0192168803459394,-0.0192168803460638,-0.00476721039451932,0.00231842857102551,0,-0.000757342985199399,0.00156108558582611,"ok",2
94,"as.factor(year)3",0.000240484633855805,-0.029534657752389,-0.0292941731185332,-0.0292941731187848,-0.00274277409280621,0.000240484633855805,0,0.000470439887583407,0.000710924521439212,"ok",2
94,"as.factor(Gender)M",0.00693120132991544,0.0569288717808378,0.0638600731107532,0.0638600731107388,0.00143684309851143,0.00693120132991544,0,-0.00117876021448735,0.00575244111542809,"ok",2
94,"White_minus_Hispanic",0.195954632398338,-0.016145110848642,0.179809521549696,0.179809521549707,0.0802414950822818,0.195954632398338,0,-0.00439585718208277,0.191558775216255,"ok",2
95,"as.factor(Race_Ethnicity)African American",0.0046748941838968,0.00527343545759076,0.00994832964148756,0.00994832964217451,0.0153395667243199,0.0046748941838968,0,0.0120473435505183,0.0167222377344151,"ok",2
95,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0513144127593286,-0.0303895763273458,-0.0817039890866744,-0.0817039890861331,-0.0169154691428147,-0.0513144127593286,0,0.0154804860628709,-0.0358339266964577,"ok",2
95,"as.factor(Race_Ethnicity)Asian_Pac Island",0.067068165205358,0.0853944264662619,0.15246259167162,0.152462591672208,0.0532858829228285,0.067068165205358,0,0.00958538788667032,0.0766535530920284,"ok",2
95,"as.factor(Race_Ethnicity)Hispanic",-0.0975847181643882,-0.189196509667512,-0.2867812278319,-0.286781227830797,-0.040745950689307,-0.0975847181643882,0,0.0104389921286668,-0.0871457260357214,"ok",2
95,"as.factor(Race_Ethnicity)White",0.0778907523933427,-0.0453887759885515,0.0325019764047911,0.032501976405797,0.0442796081901659,0.0778907523933427,0,0.00225845179686351,0.0801492041902062,"ok",2
95,"as.factor(year)2",0.00269523412342567,0.055074800443893,0.0577700345673187,0.0577700345671293,-0.00283371676043965,0.00269523412342567,0,-0.00138507803339933,0.00131015609002634,"ok",2
95,"as.factor(year)3",0.00148808145518663,0.0183928837766589,0.0198809652318455,0.0198809652316079,-0.00564938424158985,0.00148808145518663,0,-0.00191731167685001,-0.000429230221663386,"ok",2
95,"as.factor(Gender)M",0.00515590536497574,0.0723416754039369,0.0774975807689127,0.0774975807685294,-0.00209729358152538,0.00515590536497574,0,-0.00251776882028912,0.00263813654468663,"ok",2
95,"White_minus_Hispanic",0.175475470557731,0.143807733678959,0.31928320423669,0.319283204236594,0.0850255588794726,0.175475470557731,0,-0.00818054033180329,0.167294930225928,"ok",2
96,"as.factor(Race_Ethnicity)African American",0.00505312147977801,0.142581429477128,0.147634550956906,0.147634550956969,-0.0169806873925408,0.00505312147977801,0,-0.0202827476483392,-0.0152296261685612,"ok",2
96,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0477347985066625,-0.1186891440168,-0.166423942523463,-0.166423942523458,-0.0338279337259132,-0.0477347985066625,0,-0.00747039009700855,-0.0552051886036711,"ok",2
96,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0673107374598589,0.289922929904516,0.357233667364375,0.35723366736439,0.0258346266961452,0.0673107374598589,0,-0.010201653241653,0.0571090842182059,"ok",2
96,"as.factor(Race_Ethnicity)Hispanic",-0.0973799520068,-0.0315156818175902,-0.12889563382439,-0.12889563382425,-0.0755765651341398,-0.0973799520068,0,-0.0127478878194186,-0.110127839826219,"ok",2
96,"as.factor(Race_Ethnicity)White",0.0779482957728873,0.0531954195966256,0.131143715369513,0.131143715369461,0.0280328924485784,0.0779482957728873,0,-0.00709141731086355,0.0708568784620238,"ok",2
96,"as.factor(year)2",0.00252787222555924,0.0232411984329317,0.0257690706584909,0.0257690706583396,-0.00310308578753508,0.00252787222555924,0,-0.000264394468276476,0.00226347775728276,"ok",2
96,"as.factor(year)3",0.00151428353841533,0.00121545669292895,0.00272974023134428,0.00272974023111239,-0.00145924262704577,0.00151428353841533,0,4.14163453111508e-05,0.00155569988372648,"ok",2
96,"as.factor(Gender)M",0.00488882296332517,0.0712180947073946,0.0761069176707198,0.076106917670888,0.000360188633220359,0.00488882296332517,0,0.00108284219532381,0.00597166515864898,"ok",2
96,"White_minus_Hispanic",0.175328247779687,0.0847111014142158,0.260039349193903,0.260039349193711,0.103609457582718,0.175328247779687,0,0.00565647050855508,0.180984718288242,"ok",2
97,"as.factor(Race_Ethnicity)African American",0.00528984238971627,-0.114211235032669,-0.108921392642953,-0.108921392642593,0.0110780367329721,0.00528984238971627,0,-0.00208152304883981,0.00320831934087646,"ok",2
97,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0468656276557359,-0.106946446754044,-0.15381207440978,-0.153812074409391,-0.0244964858195274,-0.0468656276557359,0,-0.00564960835074067,-0.0525152360064766,"ok",2
97,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0621539309455638,-0.191843339422972,-0.129689408477408,-0.129689408477091,0.0323930501806666,0.0621539309455638,0,-0.000815941378332725,0.0613379895672311,"ok",2
97,"as.factor(Race_Ethnicity)Hispanic",-0.0899704606519749,0.0716758339777545,-0.0182946266742204,-0.0182946266734483,-0.0332395587218834,-0.0899704606519749,0,0.0060825257663204,-0.0838879348856545,"ok",2
97,"as.factor(Race_Ethnicity)White",0.0732723750119598,0.131775653739846,0.205048028751806,0.205048028752344,0.0364904017045744,0.0732723750119598,0,-0.00033390560965499,0.0729384694023048,"ok",2
97,"as.factor(year)2",0.0028586783005763,0.0658508310830198,0.0687095093835961,0.0687095093833734,0.00162251369054013,0.0028586783005763,0,0.00233130771409362,0.00518998601466992,"ok",2
97,"as.factor(year)3",0.0017745587813947,0.0389941721484448,0.0407687309298395,0.0407687309292775,0.00316631758411123,0.0017745587813947,0,0.0023192812287267,0.0040938400101214,"ok",2
97,"as.factor(Gender)M",0.00416598335087334,-0.15317571101155,-0.149009727660677,-0.149009727660733,0.00214607282262032,0.00416598335087334,0,0.002233616257687,0.00639959960856035,"ok",2
97,"White_minus_Hispanic",0.163242835663935,0.0600998197620912,0.223342655426026,0.223342655425792,0.069729960426458,0.163242835663935,0,-0.00641643137597534,0.156826404287959,"ok",2
98,"as.factor(Race_Ethnicity)African American",0.00470582377124807,-0.12259840203514,-0.117892578263892,-0.117892578264701,-0.0213270617681084,0.00470582377124807,0,-0.0155077403584332,-0.0108019165871851,"ok",2
98,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0533872618671267,0.238742190270208,0.185354928403081,0.185354928402344,-0.0387389785841873,-0.0533872618671267,0,-0.000908548835372904,-0.0542958107024996,"ok",2
98,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0718368130835415,-0.149345054562805,-0.0775082414792633,-0.0775082414801389,0.034092987895732,0.0718368130835415,0,0.0012253260722544,0.0730621391557959,"ok",2
98,"as.factor(Race_Ethnicity)Hispanic",-0.104692220762863,-0.00920130082753691,-0.1138935215904,-0.113893521591361,-0.0439526073295766,-0.104692220762863,0,0.00593287487326129,-0.0987593458896016,"ok",2
98,"as.factor(Race_Ethnicity)White",0.0829514332844486,0.0803990062680149,0.163350439552463,0.163350439550836,0.019027423658384,0.0829514332844486,0,-0.0113095867810356,0.071641846503413,"ok",2
98,"as.factor(year)2",0.00284992562080587,-0.0586869243579684,-0.0558369987371625,-0.0558369987370986,0.0119128068421847,0.00284992562080587,0,0.0100528014249915,0.0129027270457974,"ok",2
98,"as.factor(year)3",0.00160561713573226,-0.0568374317959513,-0.055231814660219,-0.0552318146603505,0.0116926955452883,0.00160561713573226,0,0.0095011673590316,0.0111067844947639,"ok",2
98,"as.factor(Gender)M",0.0051138420318643,-0.0619179868820689,-0.0568041448502046,-0.0568041448495151,0.00422616992212301,0.0051138420318643,0,0.000817584643277965,0.00593142667514227,"ok",2
98,"White_minus_Hispanic",0.187643654047312,0.0896003070955521,0.277243961142864,0.277243961142197,0.0629800309879606,0.187643654047312,0,-0.0172424616542969,0.170401192393015,"ok",2
99,"as.factor(Race_Ethnicity)African American",0.00360793926973228,0.0357267103802962,0.0393346496500284,0.039334649650975,0.00873976467293615,0.00360793926973228,0,0.00912711358288027,0.0127350528526126,"ok",2
99,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0478794879711911,0.0910175057234979,0.0431380177523068,0.0431380177532326,-0.0318382893195042,-0.0478794879711911,0,0.00962216958968088,-0.0382573183815103,"ok",2
99,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0770984665177885,0.323423006561199,0.400521473078988,0.400521473079962,0.0305888726807212,0.0770984665177885,0,0.00519188208315534,0.0822903486009438,"ok",2
99,"as.factor(Race_Ethnicity)Hispanic",-0.116147725128667,-0.0327414087072915,-0.148889133835958,-0.148889133834569,-0.0459161779768999,-0.116147725128667,0,0.00619423181020862,-0.109953493318458,"ok",2
99,"as.factor(Race_Ethnicity)White",0.0877070690622687,0.111897077102773,0.199604146165041,0.199604146167083,0.0380934508276029,0.0877070690622687,0,0.00415201618441125,0.0918590852466799,"ok",2
99,"as.factor(year)2",0.00243307886681568,-0.0160619962874291,-0.0136289174206135,-0.0136289174210716,-0.00404258979950525,0.00243307886681568,0,-0.0019976668598629,0.000435412006952774,"ok",2
99,"as.factor(year)3",0.000804345757677196,-0.0301607965714127,-0.0293564508137355,-0.0293564508144173,-0.00648103851733243,0.000804345757677196,0,-0.00232227400148907,-0.00151792824381188,"ok",2
99,"as.factor(Gender)M",0.00657865786496384,-0.0131321831250265,-0.00655352526006261,-0.00655352526079866,0.00138157354583561,0.00657865786496384,0,-0.000830981818325546,0.0057476760466383,"ok",2
99,"White_minus_Hispanic",0.203854794190935,0.144638485810065,0.348493280001001,0.348493280001652,0.0840096288045029,0.203854794190935,0,-0.00204221562579739,0.201812578565138,"ok",2
100,"as.factor(Race_Ethnicity)African American",0.00637403905921866,0.0886810043996443,0.095055043458863,0.0950550434589772,0.00326156052006346,0.00637403905921866,0,0.000963349136931631,0.00733738819615029,"ok",2
100,"as.factor(Race_Ethnicity)Am Indian_Alaska",-0.0465902695264056,-0.153460436164741,-0.200050705691146,-0.200050705690888,-0.0413963181913932,-0.0465902695264056,0,-0.00880906981151423,-0.0553993393379198,"ok",2
100,"as.factor(Race_Ethnicity)Asian_Pac Island",0.0598263937329254,-0.143205179403546,-0.0833787856706201,-0.0833787856703196,0.0303490608588062,0.0598263937329254,0,0.000879702810576161,0.0607060965435016,"ok",2
100,"as.factor(Race_Ethnicity)Hispanic",-0.0828984792697687,0.12951153609458,0.0466130568248114,0.0466130568251479,-0.0652992787028371,-0.0828984792697687,0,-0.00316726231203256,-0.0860657415818013,"ok",2
100,"as.factor(Race_Ethnicity)White",0.0698450772063854,-0.0779654661549884,-0.00812038894860309,-0.00812038894826372,0.0544824604167445,0.0698450772063854,0,0.00393346564765939,0.0737785428540448,"ok",2
100,"as.factor(year)2",0.00233176667077635,0.00980539175867655,0.0121371584294529,0.012137158429268,-0.00574303739240298,0.00233176667077635,0,-0.000542250486497574,0.00178951618427878,"ok",2
100,"as.factor(year)3",0.00142433261074614,-0.0271898411384202,-0.0257655085276741,-0.0257655085279738,-0.00404523698662841,0.00142433261074614,0,0.000162373475177688,0.00158670608592383,"ok",2
100,"as.factor(Gender)M",0.0044545852205762,-0.0537182414202603,-0.0492636561996841,-0.0492636561998729,0.000734227609849525,0.0044545852205762,0,0.00152701495328477,0.00598160017386097,"ok",2
100,"White_minus_Hispanic",0.152743556476154,-0.207477002249569,-0.0547334457734142,-0.0547334457734117,0.119781739119582,0.152743556476154,0,0.00710072795969195,0.159844284435846,"ok",2


==> anc/analysis/results/vam_refit/sessionInfo-final-3.4-0.txt <==
R Under development (unstable) (2026-06-01 r90092 ucrt)
Platform: x86_64-w64-mingw32/x64
Running under: Windows 11 x64 (build 26200)

Matrix products: default
  LAPACK version 3.12.1

Random number generation:
 RNG:     L'Ecuyer-CMRG 
 Normal:  Inversion 
 Sample:  Rejection 
 
locale:
[1] C
system code page: 65001

time zone: America/Denver
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] GPvam_3.4-0  Matrix_1.7-5

loaded via a namespace (and not attached):
 [1] RColorBrewer_1.1-3  R6_2.6.1            numDeriv_2016.8-1.1
 [4] lattice_0.22-9      farver_2.1.2        gtable_0.3.6       
 [7] glue_1.8.1          lifecycle_1.0.5     ggplot2_4.0.3      
[10] cli_3.6.6           S7_0.2.2            scales_1.4.0       
[13] patchwork_1.3.2     vctrs_0.7.3         grid_4.7.0         
[16] compiler_4.7.0      tools_4.7.0         Rcpp_1.1.1-1.1     
[19] rlang_1.2.0         MASS_7.3-65        


==> anc/analysis/results/vam_refit/sessionInfo.txt <==
R Under development (unstable) (2026-06-01 r90092 ucrt)
Platform: x86_64-w64-mingw32/x64
Running under: Windows 11 x64 (build 26200)

Matrix products: default
  LAPACK version 3.12.1

Random number generation:
 RNG:     L'Ecuyer-CMRG 
 Normal:  Inversion 
 Sample:  Rejection 
 
locale:
[1] C
system code page: 65001

time zone: America/Denver
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] GPvam_3.4-0  Matrix_1.7-5

loaded via a namespace (and not attached):
 [1] RColorBrewer_1.1-3  R6_2.6.1            numDeriv_2016.8-1.1
 [4] lattice_0.22-9      farver_2.1.2        gtable_0.3.6       
 [7] glue_1.8.1          parallel_4.7.0      lifecycle_1.0.5    
[10] ggplot2_4.0.3       cli_3.6.6           S7_0.2.2           
[13] scales_1.4.0        patchwork_1.3.2     vctrs_0.7.3        
[16] grid_4.7.0          compiler_4.7.0      tools_4.7.0        
[19] Rcpp_1.1.1-1.1      rlang_1.2.0         MASS_7.3-65        


==> anc/analysis/results/vam_refit/shard1_initial_rng_state.csv <==
"State"
10407
-1617172228
-1549115955
335382058
1744736675
-974985592
-487619863


==> anc/analysis/results/vam_refit/shard2_initial_rng_state.csv <==
"State"
10407
188814089
-16648839
707847961
1830824462
-622797804
947994774


==> anc/analysis/results/vam_refit/summary.csv <==
"Contrast","Component","Mean","MCSE","N_Success","N_Failed"
"as.factor(Race_Ethnicity)African American","Alignment",0.00536773962863421,6.56393637188747e-05,100,0
"as.factor(Race_Ethnicity)African American","Residual",-0.000878917623529952,0.015658168637116,100,0
"as.factor(Race_Ethnicity)African American","Total",0.00448882200510429,0.0156652129473404,100,0
"as.factor(Race_Ethnicity)African American","Estimation_Error",0.00448882200504097,0.0156652129473448,100,0
"as.factor(Race_Ethnicity)African American","Internal_Diagnostic",-0.00169941851118152,0.00142351108265538,100,0
"as.factor(Race_Ethnicity)African American","Alignment_Teacher",0.00536773962863421,6.56393637188747e-05,100,0
"as.factor(Race_Ethnicity)African American","Alignment_Student",0,0,100,0
"as.factor(Race_Ethnicity)African American","Residual_CV",0.000879900593931373,0.000883768157708948,100,0
"as.factor(Race_Ethnicity)African American","Total_CV",0.00624764022256558,0.000880959362161377,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Alignment",-0.0478972220175145,0.000345707708220306,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Residual",-0.0131648904584556,0.0278780489088167,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Total",-0.0610621124759701,0.0278014879095972,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Estimation_Error",-0.0610621124760259,0.0278014879095983,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Internal_Diagnostic",-0.0358412860612572,0.00170075238986688,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Alignment_Teacher",-0.0478972220175145,0.000345707708220306,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Alignment_Student",0,0,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Residual_CV",-0.000673489610348228,0.00126528612250807,100,0
"as.factor(Race_Ethnicity)Am Indian_Alaska","Total_CV",-0.0485707116278627,0.0012697558837113,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Alignment",0.0635178870802906,0.000563365981465916,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Residual",0.0312233755703585,0.0208131353116381,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Total",0.0947412626506492,0.0207659214660762,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Estimation_Error",0.094741262650576,0.0207659214660791,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Internal_Diagnostic",0.0323235580306264,0.00152239672816966,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Alignment_Teacher",0.0635178870802906,0.000563365981465916,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Alignment_Student",0,0,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Residual_CV",-0.000868736846324027,0.000991238728610747,100,0
"as.factor(Race_Ethnicity)Asian_Pac Island","Total_CV",0.0626491502339666,0.001046745517755,100,0
"as.factor(Race_Ethnicity)Hispanic","Alignment",-0.0908622893444123,0.00102633258160995,100,0
"as.factor(Race_Ethnicity)Hispanic","Residual",0.00226363781363174,0.00931829237027032,100,0
"as.factor(Race_Ethnicity)Hispanic","Total",-0.0885986515307806,0.0095311092770596,100,0
"as.factor(Race_Ethnicity)Hispanic","Estimation_Error",-0.0885986515308239,0.00953110927705778,100,0
"as.factor(Race_Ethnicity)Hispanic","Internal_Diagnostic",-0.0550585096361106,0.0017565111536344,100,0
"as.factor(Race_Ethnicity)Hispanic","Alignment_Teacher",-0.0908622893444123,0.00102633258160995,100,0
"as.factor(Race_Ethnicity)Hispanic","Alignment_Student",0,0,100,0
"as.factor(Race_Ethnicity)Hispanic","Residual_CV",0.000151275243790964,0.000868368557928423,100,0
"as.factor(Race_Ethnicity)Hispanic","Total_CV",-0.0907110141006213,0.00130114881711131,100,0
"as.factor(Race_Ethnicity)White","Alignment",0.0741053709757887,0.000585070378478665,100,0
"as.factor(Race_Ethnicity)White","Residual",0.00359140544231952,0.00773697101157325,100,0
"as.factor(Race_Ethnicity)White","Total",0.0776967764181082,0.00772542721078556,100,0
"as.factor(Race_Ethnicity)White","Estimation_Error",0.0776967764179795,0.00772542721077464,100,0
"as.factor(Race_Ethnicity)White","Internal_Diagnostic",0.0368774150994695,0.00143926284030329,100,0
"as.factor(Race_Ethnicity)White","Alignment_Teacher",0.0741053709757887,0.000585070378478665,100,0
"as.factor(Race_Ethnicity)White","Alignment_Student",0,0,100,0
"as.factor(Race_Ethnicity)White","Residual_CV",0.000245988753616983,0.000689890710608902,100,0
"as.factor(Race_Ethnicity)White","Total_CV",0.0743513597294057,0.000847744479734013,100,0
"as.factor(year)2","Alignment",0.00258755218898934,2.11848808819005e-05,100,0
"as.factor(year)2","Residual",0.000352017969228122,0.00479124497599076,100,0
"as.factor(year)2","Total",0.00293957015821747,0.00479295283506834,100,0
"as.factor(year)2","Estimation_Error",0.00293957015823535,0.00479295283507491,100,0
"as.factor(year)2","Internal_Diagnostic",-3.78652854688867e-05,0.000935684809034835,100,0
"as.factor(year)2","Alignment_Teacher",0.00258755218898934,2.11848808819005e-05,100,0
"as.factor(year)2","Alignment_Student",0,0,100,0
"as.factor(year)2","Residual_CV",-0.000134386766204274,0.000445092749882231,100,0
"as.factor(year)2","Total_CV",0.00245316542278507,0.000446043773292293,100,0
"as.factor(year)3","Alignment",0.00135482980870688,3.40439035748666e-05,100,0
"as.factor(year)3","Residual",0.00322694155131574,0.00427283132063756,100,0
"as.factor(year)3","Total",0.00458177136002261,0.00427693095323925,100,0
"as.factor(year)3","Estimation_Error",0.00458177136002989,0.00427693095324453,100,0
"as.factor(year)3","Internal_Diagnostic",3.18710946874127e-05,0.000899590040642314,100,0
"as.factor(year)3","Alignment_Teacher",0.00135482980870688,3.40439035748666e-05,100,0
"as.factor(year)3","Alignment_Student",0,0,100,0
"as.factor(year)3","Residual_CV",-0.000118869351507673,0.000421645253972525,100,0
"as.factor(year)3","Total_CV",0.0012359604571992,0.000426504705212182,100,0
"as.factor(Gender)M","Alignment",0.00464980104609331,7.95020425481097e-05,100,0
"as.factor(Gender)M","Residual",-0.00325353745987486,0.00809956898373737,100,0
"as.factor(Gender)M","Total",0.00139626358621844,0.00811161093113742,100,0
"as.factor(Gender)M","Estimation_Error",0.00139626358629478,0.00811161093113058,100,0
"as.factor(Gender)M","Internal_Diagnostic",0.00241659621838076,0.00035445753926521,100,0
"as.factor(Gender)M","Alignment_Teacher",0.00464980104609331,7.95020425481097e-05,100,0
"as.factor(Gender)M","Alignment_Student",0,0,100,0
"as.factor(Gender)M","Residual_CV",-4.73110560851725e-05,0.000298646848544958,100,0
"as.factor(Gender)M","Total_CV",0.00460248999000814,0.000302399844571478,100,0
"White_minus_Hispanic","Alignment",0.164967660320201,0.00160885819197517,100,0
"White_minus_Hispanic","Residual",0.00132776762868782,0.0100148316975485,100,0
"White_minus_Hispanic","Total",0.166295427948889,0.0103104058397365,100,0
"White_minus_Hispanic","Estimation_Error",0.166295427948803,0.0103104058397389,100,0
"White_minus_Hispanic","Internal_Diagnostic",0.0919359247355801,0.00144035865490794,100,0
"White_minus_Hispanic","Alignment_Teacher",0.164967660320201,0.00160885819197517,100,0
"White_minus_Hispanic","Alignment_Student",0,0,100,0
"White_minus_Hispanic","Residual_CV",9.47135098260194e-05,0.000684530350791736,100,0
"White_minus_Hispanic","Total_CV",0.165062373830027,0.00161209108685154,100,0


==> anc/analysis/vam_refit_simulation.R <==
# Conditional VAM response-refit sensitivity experiment.
# Usage: Rscript --vanilla vam_refit_simulation.R INPUT.csv OUTPUT_DIR PACKAGE_LIBRARY NSIM SEED [MODE]
# MODE defaults to both (two RNG streams run sequentially); 1 or 2 runs that
# shard only, for externally managed bounded workers; aggregate merges both.
# Input individual records are private and are not distributed. Outputs contain
# only coefficient-level summaries, replication components, counts and metadata.
args <- commandArgs(trailingOnly=TRUE)
stopifnot(length(args) %in% c(5L,6L))
.libPaths(c(args[3],.libPaths()))
library(GPvam)
stopifnot(packageDescription("GPvam",fields="Version")=="3.4-0")
out <- args[2]; nsim <- as.integer(args[4]); seed <- as.integer(args[5])
mode <- if(length(args)==6) args[6] else "both"
stopifnot(is.finite(nsim),nsim>=4L,is.finite(seed),mode %in% c("both","1","2","aggregate"))
dir.create(out,recursive=TRUE,showWarnings=FALSE)
cat("PID",Sys.getpid(),"\n");flush.console()
# Independent L'Ecuyer-CMRG streams give identical draws whether the two shards
# are replayed sequentially or launched by two bounded external processes.
RNGkind("L'Ecuyer-CMRG")
set.seed(seed)
streams <- list(.Random.seed,parallel::nextRNGStream(.Random.seed))
sizes <- c(ceiling(nsim/2),floor(nsim/2))
components <- c("Alignment","Residual","Total","Estimation_Error","Internal_Diagnostic",
                "Alignment_Teacher","Alignment_Student","Residual_CV","Total_CV")
merge_shards <- function() {
  paths <- file.path(out,paste0("shard",1:2))
  stopifnot(all(file.exists(file.path(paths,"replicates.csv"))))
  meta <- lapply(paths,function(path) read.csv(file.path(path,"metadata.csv"),stringsAsFactors=FALSE))
  getmeta <- function(m,key) m$Value[match(key,m$Field)]
  stopifnot(all(vapply(meta,getmeta,character(1),key="Master_Seed")==as.character(seed)),
            all(vapply(meta,getmeta,character(1),key="Total_Requested")==as.character(nsim)))
  rows <- lapply(paths,function(path) read.csv(file.path(path,"replicates.csv"),stringsAsFactors=FALSE))
  status <- lapply(paths,function(path) read.csv(file.path(path,"fit_status.csv"),stringsAsFactors=FALSE))
  original_tables <- lapply(paths,function(path) read.csv(file.path(path,"original_coefficients.csv")))
  labels <- original_tables[[1]]$Contrast
  stopifnot(length(labels)>0L,!anyNA(labels),!anyDuplicated(labels))
  # Validate identity, stream and row coverage before writing any aggregate.
  for(i in 1:2) {
    stopifnot(getmeta(meta[[i]],"Shard")==as.character(i),
      getmeta(meta[[i]],"Package")=="GPvam",getmeta(meta[[i]],"Version")=="3.4-0",
      getmeta(meta[[i]],"Requested")==as.character(sizes[i]))
    state <- read.csv(file.path(paths[i],"initial_rng_state.csv"))$State
    stopifnot(identical(as.integer(state),as.integer(streams[[i]])),
      identical(as.integer(status[[i]]$Replicate),seq_len(sizes[i])),
      nrow(rows[[i]])==sizes[i]*length(labels),
      !anyDuplicated(rows[[i]][,c("Replicate","Contrast")]),
      setequal(rows[[i]]$Contrast,labels),
      all(table(factor(rows[[i]]$Replicate,levels=seq_len(sizes[i])))==length(labels)),
      all(status[[i]]$Status %in% c("ok","error","nonconverged")),
      identical(as.character(rows[[i]]$Status),as.character(status[[i]]$Status[match(rows[[i]]$Replicate,status[[i]]$Replicate)])))
    for(j in seq_len(sizes[i])) stopifnot(setequal(rows[[i]]$Contrast[rows[[i]]$Replicate==j],labels))
    good <- rows[[i]]$Status=="ok"
    stopifnot(all(is.finite(as.matrix(rows[[i]][good,components,drop=FALSE]))),
              all(is.na(as.matrix(rows[[i]][!good,components,drop=FALSE]))))
  }
  baseline_files <- c("original_coefficients.csv","original_diagnostic.csv","original_convergence.csv")
  for(name in baseline_files) {
    a <- read.csv(file.path(paths[1],name));b <- read.csv(file.path(paths[2],name))
    cols <- setdiff(names(a),"Seconds")
    stopifnot(isTRUE(all.equal(a[,cols,drop=FALSE],b[,cols,drop=FALSE],tolerance=1e-12)))
  }
  for(i in 1:2) {
    stopifnot(nrow(status[[i]])==sizes[i])
    shift <- if(i==1) 0L else sizes[1]
    rows[[i]]$Shard <- i;status[[i]]$Shard <- i
    rows[[i]]$Replicate <- rows[[i]]$Replicate+shift
    status[[i]]$Replicate <- status[[i]]$Replicate+shift
  }
  replicates <- do.call(rbind,rows);fit_status <- do.call(rbind,status)
  success <- sum(fit_status$Status=="ok")
  labels <- unique(replicates$Contrast)
  summary <- do.call(rbind,lapply(labels,function(label) {
    d <- replicates[replicates$Contrast==label & replicates$Status=="ok",]
    do.call(rbind,lapply(components,function(component) {
      v <- d[[component]]
      available <- length(v)>0 && all(is.finite(v)) &&
        !(component %in% c("Residual_CV","Total_CV") && success<nsim)
      data.frame(Contrast=label,Component=component,
        Mean=if(available) mean(v) else NA_real_,
        MCSE=if(available && length(v)>1) sd(v)/sqrt(length(v)) else NA_real_,
        N_Success=success,N_Failed=nsim-success,stringsAsFactors=FALSE)
    }))
  }))
  counts <- data.frame(Requested=nsim,Success=success,Failed=nsim-success,
    Ill_Conditioned=sum(fit_status$Ill_Conditioned,na.rm=TRUE),
    With_Message=sum(!is.na(fit_status$Message) & nzchar(fit_status$Message)),
    CV_Summary_Available=success==nsim)
  for(part in c("summary","replicates","fit_status","counts"))
    write.csv(get(part),file.path(out,paste0(part,".csv")),row.names=FALSE)
  for(name in baseline_files)
    file.copy(file.path(paths[1],name),file.path(out,name),overwrite=TRUE)
  file.copy(file.path(paths[1],"sessionInfo.txt"),file.path(out,"sessionInfo.txt"),overwrite=TRUE)
  metadata <- c(Package="GPvam",Version="3.4-0",Persistence="CP",Student_Side="R",Fitting="ML",
    Score_Scale="original score / 2",Master_Seed=seed,RNG="L'Ecuyer-CMRG; nextRNGStream for shard2",
    Requested=nsim,Shards=2,Shard_Sizes=paste(sizes,collapse=","),
    Generating_Model="original X, Z, fitted beta and teacher effects fixed; Gaussian residuals with original fitted covariance",
    Missingness="original observed-score pattern and known teacher assignments fixed",
    Residual_CV="k'(W_s-W_0)e_s",Total_CV="Alignment + Residual_CV",
    MCSE="empirical SD of all successful individual replicate component values / sqrt(success count)",
    CV_Failure_Rule="CV summary means and MCSEs withheld if any refit in either shard fails",
    Summed_Refit_Seconds=sum(fit_status$Seconds),
    Scope="conditional sensitivity experiment; not unconditional bias or endogenous assignment identification")
  write.csv(data.frame(Field=names(metadata),Value=unname(metadata)),file.path(out,"metadata.csv"),row.names=FALSE)
  print(counts);print(subset(summary,Contrast=="White_minus_Hispanic"))
  invisible(NULL)
}
if(mode=="aggregate") { merge_shards() } else {
  d <- read.csv(args[1]);d$y <- d$y/2
  started <- proc.time()[3]
  fit <- GPvam(d,fixed_effects=~as.factor(Race_Ethnicity)+as.factor(year)+as.factor(Gender)+0,
    persistence="CP",student.side="R",REML=FALSE,hessian=FALSE,max.iter.EM=5000,tol1=1e-9,verbose=FALSE)
  stopifnot(fit$converged)
  base_seconds <- proc.time()[3]-started
  p <- length(coef(fit))
  K <- lapply(seq_len(p),function(i){z<-numeric(p);z[i]<-1;z});names(K)<-names(coef(fit))
  stopifnot(all(c("as.factor(Race_Ethnicity)White",
    "as.factor(Race_Ethnicity)Hispanic") %in% names(coef(fit))))
  k <- setNames(numeric(p),names(coef(fit)))
  k["as.factor(Race_Ethnicity)White"] <- 1;k["as.factor(Race_Ethnicity)Hispanic"] <- -1
  K$White_minus_Hispanic <- k
  original <- data.frame(Contrast=names(K),Estimate=vapply(K,function(k)sum(k*coef(fit)),numeric(1)),
    SE=vapply(K,function(k)sqrt(as.numeric(t(k)%*%vcov(fit)%*%k)),numeric(1)))
  cat("BASELINE",fit$iter,"iterations",base_seconds,"seconds\n");flush.console()
  selected <- if(mode=="both") 1:2 else as.integer(mode)
  for(i in selected) {
    shard <- file.path(out,paste0("shard",i))
    dir.create(shard,recursive=TRUE,showWarnings=FALSE)
    if(file.exists(file.path(shard,"replicates.csv"))) stop("Shard output exists; use a fresh directory.")
    write.csv(original,file.path(shard,"original_coefficients.csv"),row.names=FALSE)
    write.csv(data.frame(Converged=fit$converged,Iterations=fit$iter,LogLik=fit$loglik,Seconds=base_seconds),
      file.path(shard,"original_convergence.csv"),row.names=FALSE)
    assign(".Random.seed",streams[[i]],envir=.GlobalEnv)
    write.csv(data.frame(State=streams[[i]]),file.path(shard,"initial_rng_state.csv"),row.names=FALSE)
    started <- proc.time()[3]
    sim <- GPvam::simulate_bias(fit,d,nsim=sizes[i],k_list=K,verbose=TRUE)
    seconds <- proc.time()[3]-started
    for(part in c("summary","replicates","fit_status","counts","original_diagnostic"))
      write.csv(sim[[part]],file.path(shard,paste0(part,".csv")),row.names=FALSE)
    metadata <- c(Package="GPvam",Version="3.4-0",Master_Seed=seed,Total_Requested=nsim,
      Shard=i,Requested=sizes[i],Simulation_Seconds=seconds,Worker_Count=1,
      OMP_NUM_THREADS=Sys.getenv("OMP_NUM_THREADS"),OPENBLAS_NUM_THREADS=Sys.getenv("OPENBLAS_NUM_THREADS"),
      MKL_NUM_THREADS=Sys.getenv("MKL_NUM_THREADS"))
    write.csv(data.frame(Field=names(metadata),Value=unname(metadata)),file.path(shard,"metadata.csv"),row.names=FALSE)
    writeLines(capture.output(sessionInfo()),file.path(shard,"sessionInfo.txt"))
    cat("SHARD",i,"SECONDS",seconds,"\n");print(sim$counts)
  }
  if(mode=="both") merge_shards()
}


==> anc/software_requirements.json <==
[
  {
    "package": "mixedbiastest",
    "version": "1.1.0",
    "installation": "Install separately; source is not bundled"
  },
  {
    "package": "GPvam",
    "version": "3.4-0",
    "installation": "Install separately; source is not bundled"
  }
]

